Analytical modeling of the gamma-ray morphology of TeV halos around moving pulsars

We aim to derive an analytical prescription for the line-of-sight-integrated particle distribution around moving pulsars, suitable for constructing spatial templates of the associated TeV-halo gamma-ray emission without resorting to computationally expensive numerical integrations. We consider electrons and positrons continuously injected by a moving source, undergoing isotropic diffusion and radiative energy losses. Assuming spatially uniform target photon fields, as appropriate for the cosmic microwave background and approximately valid for the interstellar radiation fields, the projected particle distribution provides a useful proxy for the inverse-Compton gamma-ray morphology. We show that the line-of-sight integration of the particle distribution can be performed exactly, reducing the calculation to a single numerical integral over the injection history. Under the additional assumptions of constant injection luminosity and a simplified treatment of energy losses, we derive a fully analytical expression that factorizes into an energy-dependent spectral term and a dimensionless spatial term describing the energy-dependent morphology. Comparison with the exact calculation shows good agreement over a broad range of energies and spatial scales, with appreciable deviations primarily at particle energies approaching the cutoff of the injection spectrum and at large distances from the source, where the emission becomes fainter. Our results enable the construction of physically motivated, energy-dependent spatial templates for gamma-ray halos around moving pulsars, capturing the morphological asymmetries induced by proper motion without computationally expensive numerical integrations. This makes them particularly suitable for systematic morphological and spectral analyses of extended gamma-ray sources.

==> supplemental/example.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Example: projected lepton densities and inverse-Compton gamma-ray emission."""

from time import perf_counter
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
from astropy import units as u

import lepton_energy_losses as DIFF_LOSS
import projected_lepton_density as PROJ_LD
import plotting_tools as PLOT
import gamma_ray_surface_brightness as GAMMA_SB


# -----------------------------------------------------------------------------
# Source and transport model
# -----------------------------------------------------------------------------
loss_model = DIFF_LOSS.ElectronLossModel(
    magnetic_field=3.0 * u.uG,
    gas_density=0.0 / u.cm**3,
    radiation_fields=DIFF_LOSS.FANG_RADIATION_FIELDS,
)


def diffusion_coefficient(energy):
    D_100TeV = 2.0e28 * u.cm**2 / u.s
    E_100TeV = 1.6e5 * u.GeV
    delta = 0.5
    return D_100TeV * ((energy / E_100TeV).to_value(u.dimensionless_unscaled))**delta


def injection_spectrum(energy, tau):
    """Constant-luminosity injection with an exponential cutoff."""
    L0 = (2.0e34 * u.erg / u.s).to(u.GeV / u.yr)
    E0 = 1.0 * u.GeV
    Emin = 1.0 * u.GeV
    Ecut = 5.0e4 * u.GeV
    slope = 1.2

    xmin = (Emin / E0).to_value(u.dimensionless_unscaled)
    xcut = (Ecut / E0).to_value(u.dimensionless_unscaled)
    norm_int = (xcut**(2.0 - slope) - xmin**(2.0 - slope)) / (2.0 - slope)
    norm = (L0 / (E0**2 * norm_int)).to(1 / (u.GeV * u.yr))
    return norm * (energy / E0).to_value(u.dimensionless_unscaled)**(-slope) * np.exp(
        -(energy / Ecut).to_value(u.dimensionless_unscaled)
    )


source_distance = 2.0 * u.kpc
source_age = 6.0e4 * u.yr
source_velocity = 500.0 * u.km / u.s

# -----------------------------------------------------------------------------
# Grids and plotting layout
# -----------------------------------------------------------------------------
# Numerical grids
energy_lepton = np.geomspace(10.0, 1.0e6, 100) * u.GeV
radius_sky = np.linspace(0.1, 100.0, 200) * u.pc
azimuth_sky = np.linspace(0.0, 2.0 * np.pi, 50, endpoint=False) * u.rad
energy_gamma = np.geomspace(0.1, 200.0, 60) * u.TeV

# Requested plot energies; the nearest grid points are used for the data,
# but titles always show the requested energies.
lepton_plot_energies = np.array([0.1, 1.0, 10.0, 100.0]) * u.TeV
photon_plot_energies = np.array([0.1, 1.0, 10.0, 100.0]) * u.TeV
phi_plot_angles = np.array([0, 45, 90, 135, 180]) * u.deg

map_extent = 100.0  # pc
map_color_min = ("fraction", 1e-5)  # minimum color = eta * image maximum

Emin_band, Emax_band = 25.0 * u.TeV, 200.0 * u.TeV

plot_dir = Path("example_plot")
plot_dir.mkdir(exist_ok=True)

rho = radius_sky.to_value(u.pc)
phi = azimuth_sky.to_value(u.rad)
phi_values = phi_plot_angles.to_value(u.rad)
theta_deg = np.rad2deg(np.arctan(rho / source_distance.to_value(u.pc)))

lepton_indices = [np.argmin(np.abs(energy_lepton - E)) for E in lepton_plot_energies]
photon_indices = [np.argmin(np.abs(energy_gamma - E)) for E in photon_plot_energies]

lepton_unit = 1 / (u.GeV * u.cm**2)
photon_sb_unit = 1 / (u.TeV * u.cm**2 * u.s * u.sr)
energy_sb_unit = u.TeV / (u.cm**2 * u.s * u.sr)
integrated_unit = 1e-9 * u.TeV / (u.cm**2 * u.s * u.sr)


# -----------------------------------------------------------------------------
# Projected lepton densities
# -----------------------------------------------------------------------------
model = PROJ_LD.ProjectedLeptonDensity(
    energy_lepton, radius_sky, azimuth_sky, loss_model,
    diffusion_coefficient, injection_spectrum,
    source_distance, source_age, source_velocity,
    tau_min=1.0 * u.yr, rho_min=0.1 * u.pc,
)

t0 = perf_counter()
exact = model.projected_density_exact()
print(f"Projected density (exact): {perf_counter() - t0:.2f} s", flush=True)

t0 = perf_counter()
far_field = model.projected_density_far_field()
print(f"Projected density (far field): {perf_counter() - t0:.2f} s", flush=True)

t0 = perf_counter()
approximate = model.projected_density_analytic()
print(f"Projected density (analytic): {perf_counter() - t0:.2f} s", flush=True)


# -----------------------------------------------------------------------------
# Total inverse-Compton SED and LHAASO data
# -----------------------------------------------------------------------------
spectrum_exact = model.equilibrium_spectrum("exact")
spectrum_approx = model.equilibrium_spectrum("analytic")

t0 = perf_counter()
sed_exact = GAMMA_SB.inverse_compton_sed(
    spectrum_exact, energy_lepton, energy_gamma, loss_model, source_distance,
)
sed_approx = GAMMA_SB.inverse_compton_sed(
    spectrum_approx, energy_lepton, energy_gamma, loss_model, source_distance,
)
print(f"Total IC SED (NAIMA, two models): {perf_counter() - t0:.2f} s", flush=True)

sed_lhaaso = np.loadtxt("sed_lhaaso.csv", delimiter=",", comments="#", ndmin=2)

fig, ax = plt.subplots(figsize=(7, 5))
ax.loglog(
    energy_gamma.to_value(u.TeV),
    sed_exact.to_value(u.TeV / (u.cm**2 * u.s)),
    label="Exact",
)
ax.loglog(
    energy_gamma.to_value(u.TeV),
    sed_approx.to_value(u.TeV / (u.cm**2 * u.s)),
    linestyle="--", label="Analytical approximation",
)
ax.plot(sed_lhaaso[:, 0], sed_lhaaso[:, 1], 
           color="black", linewidth = 3 , label="LHAASO")
ax.set(
    xlabel=r"$E_\gamma$ [TeV]",
    ylabel=r"$E_\gamma^2 d\Phi_\gamma/dE_\gamma$ [TeV cm$^{-2}$ s$^{-1}$]",
)
ax.legend()
fig.savefig(plot_dir / "gamma_total_sed.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# -----------------------------------------------------------------------------
# Lepton radial profiles: compare the three transport calculations
# -----------------------------------------------------------------------------
# Shape: (plot energy, model, rho, phi).
lepton_profiles = np.empty((len(lepton_indices), 3, len(rho), len(phi)))
for i, k in enumerate(lepton_indices):
    lepton_profiles[i, 0] = exact[:, :, k].to_value(lepton_unit)
    lepton_profiles[i, 1] = far_field[:, :, k].to_value(lepton_unit)
    lepton_profiles[i, 2] = approximate[:, :, k].to_value(lepton_unit)

lepton_titles = [f"{E.to_value(u.TeV):g} TeV" for E in lepton_plot_energies]

fig, axes = PLOT.plot_comparison_radial_profiles(
    lepton_profiles, rho, phi, phi_values,
    ["exact", "far field", "approximate"], lepton_titles,
    "Projected lepton density: constant luminosity", 2, (5, 4),
    r"$\rho$ [pc]", r"$\Sigma_e$ [GeV$^{-1}$ cm$^{-2}$]",
    ["black", "blue", "orange", "cyan", "red"],
    ["-", "--", ":"], 1.0, "log", "log",
)
for ax in axes.flat:
    if not ax.get_visible():
        continue

    ymax = max(np.nanmax(line.get_ydata()) for line in ax.lines)
    ax.set_ylim(ymax * 1e-4, ymax * 2.0)

fig.savefig(plot_dir / "lepton_radial_profiles.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# -----------------------------------------------------------------------------
# Lepton column-density maps (approximate model)
# -----------------------------------------------------------------------------
lepton_maps = np.array([
    approximate[:, :, k].to_value(lepton_unit) for k in lepton_indices
])

fig, axes = PLOT.plot_image_contours(
    lepton_maps, rho, phi, "Projected electron column density (approximate)",
    [f"{E.to_value(u.TeV):g} TeV electrons" for E in lepton_plot_energies],
    2, (5, 4), "x [pc]", "y [pc]",
    r"$\Sigma_e$ [GeV$^{-1}$ cm$^{-2}$]",
    "inferno", "log", map_color_min, "max",
    ("fraction", [0.001, 0.01, 0.1]), "white", 0.8, True,
)
for ax in axes.flat:
    ax.set_xlim(-map_extent, map_extent)
    ax.set_ylim(-map_extent, map_extent)
fig.savefig(plot_dir / "lepton_maps_contours_approximate.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# -----------------------------------------------------------------------------
# Inverse-Compton surface brightness: exact and analytical projected densities
# -----------------------------------------------------------------------------
t0 = perf_counter()
sb_exact = GAMMA_SB.inverse_compton_surface_brightness(
    projected_lepton_density=exact,
    energy_lepton=energy_lepton,
    energy_gamma=energy_gamma,
    loss_model=loss_model,
)
print(f"Inverse-Compton surface brightness (exact): {perf_counter() - t0:.2f} s", flush=True)

t0 = perf_counter()
sb_approx = GAMMA_SB.inverse_compton_surface_brightness(
    projected_lepton_density=approximate,
    energy_lepton=energy_lepton,
    energy_gamma=energy_gamma,
    loss_model=loss_model,
)
print(f"Inverse-Compton surface brightness (analytic): {perf_counter() - t0:.2f} s", flush=True)

# Use the exact calculation for the photon maps; compare both models below.
sb = sb_exact

photon_titles = [f"{E.to_value(u.TeV):g} TeV photons" for E in photon_plot_energies]

# Differential photon surface-brightness maps.
photon_maps = np.array([
    sb[:, :, k].to_value(photon_sb_unit) for k in photon_indices
])
fig, axes = PLOT.plot_image_contours(
    photon_maps, rho, phi, "IC differential photon surface brightness (exact)",
    photon_titles, 2, (5, 4), "x [pc]", "y [pc]",
    r"$\mathrm{SB}_\gamma$ [TeV$^{-1}$ cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    "inferno", "log", map_color_min, "max",
    ("fraction", [0.001, 0.01, 0.1]), "white", 0.8, True,
)
for ax in axes.flat:
    ax.set_xlim(-map_extent, map_extent)
    ax.set_ylim(-map_extent, map_extent)
fig.savefig(plot_dir / "gamma_sb_maps_contours_exact.png", dpi=300, bbox_inches="tight")
plt.close(fig)

# Energy-weighted surface-brightness maps.
sed_sb = GAMMA_SB.Egamma2_surface_brightness(sb, energy_gamma)
energy_maps = np.array([
    sed_sb[:, :, k].to_value(energy_sb_unit) for k in photon_indices
])
fig, axes = PLOT.plot_image_contours(
    energy_maps, rho, phi, "IC energy-weighted surface brightness (exact)",
    photon_titles, 2, (5, 4), "x [pc]", "y [pc]",
    r"$E_\gamma^2\,\mathrm{SB}_\gamma$ [TeV cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    "inferno", "log", map_color_min, "max",
    ("fraction", [0.001, 0.01, 0.1]), "white", 0.8, True,
)
for ax in axes.flat:
    ax.set_xlim(-map_extent, map_extent)
    ax.set_ylim(-map_extent, map_extent)
fig.savefig(plot_dir / "gamma_sed_sb_maps_contours.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# -----------------------------------------------------------------------------
# Band-integrated surface brightness: map and angular profiles
# -----------------------------------------------------------------------------
integrated_exact = GAMMA_SB.integrated_Egamma2_surface_brightness(
    sb_exact, energy_gamma, Emin_band, Emax_band,
)
integrated_approx = GAMMA_SB.integrated_Egamma2_surface_brightness(
    sb_approx, energy_gamma, Emin_band, Emax_band,
)
integrated_values = integrated_exact.to_value(integrated_unit)
integrated_approx_values = integrated_approx.to_value(integrated_unit)

fig, axes = PLOT.plot_image_contours(
    integrated_values, rho, phi, "Band-integrated IC energy surface brightness (exact)",
    ["25–200 TeV"], 1, (6, 5), "x [pc]", "y [pc]",
    r"Integrated energy SB [$10^{-9}$ TeV cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    "inferno", "linear", "min", "max",
    ("fraction", [0.1, 0.5, 0.9]), "white", 0.8, True,
)
ax = np.asarray(axes).flat[0]
ax.set_xlim(-map_extent, map_extent)
ax.set_ylim(-map_extent, map_extent)
fig.savefig(plot_dir / "gamma_energy_sb_integrated_exact.png", dpi=300, bbox_inches="tight")
plt.close(fig)


fig, axes = PLOT.plot_image_contours(
    integrated_approx_values, rho, phi, "Band-integrated IC energy surface brightness (approximate)",
    ["25–200 TeV"], 1, (6, 5), "x [pc]", "y [pc]",
    r"Integrated energy SB [$10^{-9}$ TeV cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    "inferno", "linear", "min", "max",
    ("fraction", [0.1, 0.5, 0.9]), "white", 0.8, True,
)
ax = np.asarray(axes).flat[0]
ax.set_xlim(-map_extent, map_extent)
ax.set_ylim(-map_extent, map_extent)
fig.savefig(plot_dir / "gamma_energy_sb_integrated_approx.png", dpi=300, bbox_inches="tight")
plt.close(fig)


# LHAASO file: angular separation [deg], integrated SB [1e-9 TeV cm^-2 s^-1 sr^-1].
sb_lhaaso = np.loadtxt("sb_lhaaso.csv", delimiter=",", comments="#", ndmin=2)

# Exact model
fig, axes = PLOT.plot_radial_profiles(
    integrated_values, theta_deg, phi, phi_values,
    "Band-integrated IC surface brightness (exact)", ["25–200 TeV"],
    1, (6, 5), r"$\theta$ [deg]",
    r"SB [$10^{-9}$ TeV cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    ["black", "blue", "orange", "cyan", "red"],
    1.0, "-", "linear", "linear",
)

ax = axes.flat[0]
ax.plot(sb_lhaaso[:, 0], sb_lhaaso[:, 1], color="black", linewidth = 3.0,  label="LHAASO")
ax.set_xlim(0.1, 2.0)
ax.set_ylim(-0.2, 2.0)
ax.legend()

fig.savefig(plot_dir / "gamma_integrated_sb_radial_profiles_exact.png",
            dpi=300, bbox_inches="tight")
plt.close(fig)


# Analytical approximation
fig, axes = PLOT.plot_radial_profiles(
    integrated_approx_values, theta_deg, phi, phi_values,
    "Band-integrated IC surface brightness (analytical)", ["25–200 TeV"],
    1, (6, 5), r"$\theta$ [deg]",
    r"SB [$10^{-9}$ TeV cm$^{-2}$ s$^{-1}$ sr$^{-1}$]",
    ["black", "blue", "orange", "cyan", "red"],
    1.0, "-", "linear", "linear",
)

ax = axes.flat[0]
# Additional rescaled curve for the first azimuthal direction
ax.plot(theta_deg, integrated_approx_values[:, 0] / 1.6,
        ":", color="magenta", linewidth=3.0, label="Analytical / 1.6")

ax.plot(sb_lhaaso[:, 0], sb_lhaaso[:, 1],
        color="black", linewidth=3.0, label="LHAASO")

ax.set_xlim(0.1, 2.0)
ax.set_ylim(-0.2, 2.0)
ax.legend()

fig.savefig(plot_dir / "gamma_integrated_sb_radial_profiles_approx.png",
            dpi=300, bbox_inches="tight")
plt.close(fig)


==> supplemental/gamma_ray_surface_brightness.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""Inverse-Compton gamma-ray emission from lepton distributions.

Compute the gamma-ray surface brightness from the projected lepton
density Sigma(rho, phi, E), and the total gamma-ray flux from the
equilibrium lepton spectrum N_eq(E).

The module also provides functions to compute E_gamma**2 times the
differential surface brightness and to integrate the surface brightness
over a specified gamma-ray energy band.

The seed photon fields are taken from the ElectronLossModel and are
assumed to be isotropic and spatially uniform.
"""

import numpy as np
from astropy import units as u
from naima.models import TableModel, InverseCompton


def inverse_compton_surface_brightness(projected_lepton_density, energy_lepton,
                                        energy_gamma, loss_model):
    """Compute differential IC surface brightness on a polar sky grid.

    Parameters
    ----------
    projected_lepton_density : astropy.units.Quantity
        Lepton column density Sigma(rho, phi, E), with shape
        (n_rho, n_phi, n_energy) and units equivalent to 1/(GeV pc**2).
    
    energy_lepton : astropy.units.Quantity
        Strictly increasing, positive 1D electron/positron energy grid.
    
    energy_gamma : astropy.units.Quantity
        Positive 1D gamma-ray energy grid.
    
    loss_model : ElectronLossModel
        Loss model containing the ``radiation_fields`` tuple of GreyBody
        objects (name, temperature, energy_density).

    Returns
    -------
    astropy.units.Quantity
        Differential photon surface brightness with shape
        (n_rho, n_phi, n_gamma), in 1/(TeV cm**2 s sr).

    Notes
    -----
    NAIMA's TableModel expects dN/dE, while the input is dN/(dE dA).
    Multiplication by 1 cm**2 converts the column density to a particle
    spectrum for NAIMA. The same area is divided out afterward.

    NAIMA's ``flux(distance=0)`` returns intrinsic differential photon
    luminosity (photons per time per energy), without distance dilution.
    Division by 4*pi sr gives the intensity for isotropic emission.
    """
    energy_lepton = u.Quantity(energy_lepton).to(u.GeV)
    energy_gamma = u.Quantity(energy_gamma).to(u.TeV)
    projected_lepton_density = u.Quantity(projected_lepton_density).to(1 / (u.GeV * u.cm**2))

    if energy_lepton.ndim != 1 or energy_gamma.ndim != 1:
        raise ValueError("Energy grids must be one-dimensional.")
    if energy_lepton.size < 2 or energy_gamma.size == 0:
        raise ValueError("At least two lepton energies and one photon energy are required.")
    if np.any(~np.isfinite(energy_lepton.value)) or np.any(energy_lepton <= 0 * u.GeV):
        raise ValueError("Lepton energies must be finite and positive.")
    if np.any(np.diff(energy_lepton.value) <= 0):
        raise ValueError("Lepton energies must be strictly increasing.")
    if np.any(~np.isfinite(energy_gamma.value)) or np.any(energy_gamma <= 0 * u.TeV):
        raise ValueError("Photon energies must be finite and positive.")
    if projected_lepton_density.ndim != 3 or projected_lepton_density.shape[-1] != energy_lepton.size:
        raise ValueError("projected_density must have shape (n_rho, n_phi, n_energy).")
    if np.any(~np.isfinite(projected_lepton_density.value)) or np.any(projected_lepton_density.value < 0):
        raise ValueError("projected_density must be finite and non-negative.")

    # NAIMA requires each isotropic greybody as [name, temperature, energy density].
    photon_fields = [
        [field.name, field.temperature, field.energy_density]
        for field in loss_model.radiation_fields
    ]
    if not photon_fields:
        raise ValueError("The loss model contains no target photon fields.")

    reference_area = 1.0 * u.cm**2
    output_unit = 1 / (u.TeV * u.cm**2 * u.s * u.sr)
    brightness = np.zeros((*projected_lepton_density.shape[:2], energy_gamma.size)) * output_unit

    for i in range(projected_lepton_density.shape[0]):
        for j in range(projected_lepton_density.shape[1]):
            spectrum = projected_lepton_density[i, j, :]
            if not np.any(spectrum.value > 0):
                continue

            electrons = TableModel(energy_lepton, spectrum * reference_area)
            ic = InverseCompton(
                electrons,
                seed_photon_fields=photon_fields,
                Eemin=energy_lepton[0],
                Eemax=energy_lepton[-1],
            )
            photon_luminosity = ic.flux(energy_gamma, distance=0 * u.cm)
            brightness[i, j, :] = (
                photon_luminosity / (4.0 * np.pi * u.sr * reference_area)
            ).to(output_unit)

    return brightness


def Egamma2_surface_brightness(surface_brightness, energy_gamma):
    """Return E_gamma**2 * dPhi/(dE_gamma dOmega), in erg/(cm2 s sr)."""
    energy_gamma = u.Quantity(energy_gamma).to(u.TeV)
    surface_brightness = u.Quantity(surface_brightness)
    if surface_brightness.shape[-1] != energy_gamma.size:
        raise ValueError("Last surface-brightness axis must match energy_gamma.")
    return (surface_brightness * energy_gamma**2).to(u.erg / (u.cm**2 * u.s * u.sr))



def integrated_Egamma2_surface_brightness(surface_brightness, energy_gamma,
                                         energy_gamma_min, energy_gamma_max):
    """Integrate the gamma-ray energy surface brightness over an energy band.

    The integration uses the nearest available energy-grid points and
    the trapezoidal rule in logarithmic energy.
    """

    energy_gamma = u.Quantity(energy_gamma).to(u.TeV)
    energy_gamma_min = u.Quantity(energy_gamma_min).to(u.TeV)
    energy_gamma_max = u.Quantity(energy_gamma_max).to(u.TeV)

    i_min = np.argmin(np.abs(energy_gamma - energy_gamma_min))
    i_max = np.argmin(np.abs(energy_gamma - energy_gamma_max))

    if i_max <= i_min:
        raise ValueError("Integration bounds must select at least two energy points.")

    energy = energy_gamma[i_min:i_max + 1]
    sb = surface_brightness[..., i_min:i_max + 1]

    return np.trapezoid(
        (energy**2 * sb).to(u.erg / (u.cm**2 * u.s * u.sr)),
        x=np.log(energy.to_value(u.TeV)),
        axis=-1,
    )

def inverse_compton_sed(equilibrium_spectrum, energy_lepton, energy_gamma,
                        loss_model, distance):

    """Return E_gamma**2 dPhi/dE_gamma at distance, in TeV/(cm2 s)."""
    energy_lepton = u.Quantity(energy_lepton).to(u.GeV)
    energy_gamma = u.Quantity(energy_gamma).to(u.TeV)
    equilibrium_spectrum = u.Quantity(equilibrium_spectrum).to(1 / u.GeV)
    distance = u.Quantity(distance).to(u.cm)
    if distance <= 0 * u.cm:
        raise ValueError("distance must be positive.")
    if equilibrium_spectrum.shape != energy_lepton.shape:
        raise ValueError("equilibrium_spectrum must match energy_lepton.")
    photon_fields = [
        [field.name, field.temperature, field.energy_density]
        for field in loss_model.radiation_fields
    ]
    electrons = TableModel(energy_lepton, equilibrium_spectrum)
    ic = InverseCompton(
        electrons, seed_photon_fields=photon_fields,
        Eemin=energy_lepton[0], Eemax=energy_lepton[-1],
    )
    return (energy_gamma**2 * ic.flux(energy_gamma, distance=distance)).to(
        u.TeV / (u.cm**2 * u.s)
    )


==> supplemental/lepton_energy_losses.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
Electron (and positrons) diffusion-loss utilities.

This module computes:

    - lepton energy-loss rates;
    - injection energy E_tau, i.e. the energy from which an leptons cools
      down to energy E after a time tau;
    - diffusion-loss radius.

The public interface uses astropy Quantity objects.

Loss models
------------
     
     b(E) = \dE/tt
     
     from Atoyan(1995)
     - ionization/coulomb losses (const in energy)
     - bremsstrahlung (~ E)
     - synchrotron
     
     from "Klein–Nishina Effect and the Cosmic Ray Electron Spectrum" (Fang et al. 2021)
     - ICS (including KN regime) 
     - we also include the papaer suggested ISRF made of 5 grey bodies. 

Main idea
---------
For a fixed loss model and a fixed diffusion coefficient, define two cumulative
functions on an energy grid:

    cooling_time_cumul(E)
        = int_{E_min}^{E} dE' / loss_rate(E')

    diffusion_loss_radius2_cumul(E)
        = int_{E_min}^{E} 4 D(E') / loss_rate(E') dE'

Then, for a final electron energy E and an elapsed time tau, the injection
energy E_tau is obtained from

    cooling_time_cumul(E_tau) = cooling_time_cumul(E) + tau.

The diffusion-loss radius squared is then

    diffusion_loss_radius_squared(E, tau) = diffusion_loss_radius2_cumul(E_tau) - diffusion_loss_radius2_cumul(E).

This turns repeated numerical integrations into interpolation calls.

Naming convention
-----------------
Public grids ending in `_grid` are astropy Quantity objects, for example

    energy_grid                         [GeV]
    loss_rate_grid                      [GeV / yr]
    diffusion_coefficient_grid          [pc2 / yr]
    cooling_time_cumul_grid             [yr]
    diffusion_loss_radius2_cumul_grid   [pc2]

Private arrays ending in an explicit unit suffix are plain NumPy arrays,
with units stripped for interpolation, for example

    _energy_values_GeV
    _cooling_time_cumul_values_yr
    _diffusion_loss_radius2_cumul_values_pc2

Interpolators always work on these unit-stripped arrays.
"""

from __future__ import annotations

import numpy as np

from scipy.integrate import cumulative_trapezoid
from scipy.interpolate import interp1d

from astropy import constants as const
from astropy import units as u


# =============================================================================
# Photon fields
# =============================================================================


class GreyBody:
    """Diluted blackbody/greybody photon component.

    Parameters
    ----------
    temperature : Quantity
        Radiation temperature.

    energy_density : Quantity
        Photon-field energy density.

    name : str
        Optional human-readable label.
    """

    def __init__(self, temperature, energy_density, name="greybody"):
        self.temperature = u.Quantity(temperature).to(u.K)
        self.energy_density = u.Quantity(energy_density).to(u.eV / u.cm**3)
        self.name = str(name)


CMB = GreyBody(
    2.725 * u.K,
    0.26 * u.eV / u.cm**3,
    "CMB",
)

FANG_ISRF = (
    GreyBody(23209.0 * u.K, 0.12 * u.eV / u.cm**3, "OPTICAL_1"),
    GreyBody(6150.4 * u.K, 0.23 * u.eV / u.cm**3, "OPTICAL_2"),
    GreyBody(3249.3 * u.K, 0.37 * u.eV / u.cm**3, "OPTICAL_3"),
    GreyBody(313.3 * u.K, 0.055 * u.eV / u.cm**3, "IR_1"),
    GreyBody(33.1 * u.K, 0.25 * u.eV / u.cm**3, "IR_2"),
)

FANG_RADIATION_FIELDS = (CMB, *FANG_ISRF)


# =============================================================================
# Loss model
# =============================================================================


class ElectronLossModel:
    """Lepton loss model.

    Includes:
        - inverse Compton losses on the supplied radiation fields,
          with a Fang et al.-style Klein-Nishina correction;
          
        - synchrotron losses from the supplied magnetic field;
        
        - ionization and bremsstrahlung losses from the supplied gas density.

    Parameters
    ----------
    magnetic_field : Quantity
        Magnetic field strength.

    gas_density : Quantity
        Gas density.

    radiation_fields : tuple[GreyBody, ...]
        Tuple containing the photon fields used for inverse Compton losses.

        Examples
        --------
        CMB only:

            radiation_fields = (CMB,)

        Fang et al. ISRF:

            radiation_fields = FANG_RADIATION_FIELDS

        Custom field:

            radiation_fields = (
                CMB,
                GreyBody(
                    temperature=5000*u.K,
                    energy_density=0.3*u.eV/u.cm**3,
                    name="optical",
                ),
            )
    """

    def __init__(
        self,
        magnetic_field,
        gas_density,
        radiation_fields,
    ):
        self.magnetic_field = u.Quantity(magnetic_field).to(u.uG)
        self.gas_density = u.Quantity(gas_density).to(1 / u.cm**3)
        self.radiation_fields = tuple(radiation_fields)

        for rad_field in self.radiation_fields:
            if not isinstance(rad_field, GreyBody):
                raise TypeError(
                    "radiation_fields must be a tuple of GreyBody objects."
                )

    def y_kn_fang(self, x):
        """Fang et al.-style Klein-Nishina correction factor.

        Parameters
        ----------
        x : float or array-like
            Dimensionless Klein-Nishina parameter.

        Returns
        -------
        numpy.ndarray
            Dimensionless correction factor.
        """

        x = np.asarray(x, dtype=float)
        y = np.empty_like(x, dtype=float)

        coeff = np.array(
            [-3.996e-2, -9.100e-1, -1.197e-1, 3.305e-3, 1.044e-3, -7.013e-5, -9.618e-6,]
        )

        low = x <= 1.5e-3
        mid = (x > 1.5e-3) & (x < 150.0)
        high = x >= 150.0

        y[low] = np.pi**4 / 15.0

        if np.any(mid):
            logx = np.log(x[mid])
            polynomial = np.zeros_like(logx)

            for i, ci in enumerate(coeff):
                polynomial += ci * logx**i

            y[mid] = np.exp(polynomial)

        if np.any(high):
            y[high] = (
                0.75 * (np.pi / x[high])**2 * (np.log(x[high]) - 1.9805)
            )

        return y

    def loss_rate(self, electron_energy):
        """Return the positive electron energy-loss rate -dE/dt.

        Parameters
        ----------
        electron_energy : Quantity
            Electron energy. Any astropy-compatible energy unit is accepted.

        Returns
        -------
        Quantity
            Positive loss rate in GeV / yr.
        """

        electron_rest_energy_cgs = (const.m_e * const.c**2).to(u.erg)
        electron_rest_energy_GeV = (const.m_e * const.c**2).to(u.GeV)

        energy = u.Quantity(electron_energy).to(u.GeV)

        gamma = (energy / electron_rest_energy_GeV).to_value(u.dimensionless_unscaled)
        gamma = np.asarray(gamma, dtype=float)

        total_gamma_dot = np.zeros_like(gamma, dtype=float) / u.s

        # ---------------------------------------------------------------------
        # Inverse Compton losses
        # ---------------------------------------------------------------------
        if len(self.radiation_fields) > 0:
            weighted_kn_energy_density = (np.zeros_like(gamma, dtype=float) * (u.erg / u.cm**3))

            for rad_field in self.radiation_fields:
                thermal_energy = const.k_B.cgs * rad_field.temperature

                kn_parameter = (
                    4.0* gamma * thermal_energy / electron_rest_energy_cgs
                ).to_value(u.dimensionless_unscaled)

                weighted_kn_energy_density += (
                    rad_field.energy_density.to(u.erg / u.cm**3) * self.y_kn_fang(kn_parameter)
                )

            gamma_dot_ic = (20.0 * const.c.cgs * const.sigma_T.cgs * gamma**2
                / (np.pi**4 * electron_rest_energy_cgs)
                * weighted_kn_energy_density
            ).to(1 / u.s)

            total_gamma_dot += gamma_dot_ic

        # ---------------------------------------------------------------------
        # Synchrotron losses
        # ---------------------------------------------------------------------
        if self.magnetic_field != 0 * u.uG:
            B_G = self.magnetic_field.to_value(u.G)
            U_B = (B_G**2 / (8.0 * np.pi)) * (u.erg / u.cm**3)
            

            gamma_dot_syn = (
                (4.0/3.0) * const.c.cgs * const.sigma_T.cgs * gamma**2 * U_B
                /  electron_rest_energy_cgs 
            ).to(1 / u.s)

            total_gamma_dot += gamma_dot_syn

        # ---------------------------------------------------------------------
        # Gas losses: ionization + bremsstrahlung
        # ---------------------------------------------------------------------
        n = self.gas_density.to_value(1 / u.cm**3)

        if n != 0.0:
            gamma_dot_ionization = 6.0e-13 * n / u.s
            gamma_dot_bremsstrahlung = 1.0e-15 * n * gamma / u.s

            total_gamma_dot += gamma_dot_ionization
            total_gamma_dot += gamma_dot_bremsstrahlung

        loss_rate = total_gamma_dot * electron_rest_energy_GeV

        return loss_rate.to(u.GeV / u.yr)


# =============================================================================
# Diffusion-loss model
# =============================================================================


class ElectronDiffusionLossModel:
    """Precompute lepton cooling and diffusion-loss integrals.

    For a positive energy-loss rate b(E) = -dE/dt and a diffusion
    coefficient D(E), this class tabulates

        T(E) = integral_[E_min]^E dE' / b(E')
        R2(E) = integral_[E_min]^E 4 D(E') / b(E') dE'.

    The injection energy E_tau and squared diffusion-loss radius are

        T(E_tau) = T(E) + tau
        r_d^2(E, tau) = R2(E_tau) - R2(E).

    Both cumulative integrals are computed on a logarithmic energy grid,
    using dE = E d(log E). Interpolation is linear in the cumulative
    quantities and in log(E), including for the inverse T -> log(E).

    Parameters
    ----------
    loss_model : ElectronLossModel
        Model exposing ``loss_rate(energy)`` as a Quantity in energy/time.
    diffusion_coefficient : callable
        Function ``D(energy)`` returning a Quantity in length**2/time.
        It must accept an array-valued energy Quantity.
    minimum_energy, maximum_energy : astropy.units.Quantity
        Positive scalar bounds of the tabulated energy interval.
    n_energy_points : int
        Number of logarithmically spaced grid points (at least 10).

    Notes
    -----
    Public methods accept scalar or array-valued astropy Quantities.
    ``electron_energy`` and ``time`` follow NumPy broadcasting rules:
    they must have compatible shapes, and the returned Quantity has their
    broadcast shape. For an energy-by-time grid, pass
    ``energies[:, None]`` and ``times[None, :]``.

    Valid inputs outside the tabulated energy domain, or whose inferred
    injection energy exceeds the tabulated maximum, produce NaN.
    Non-finite, non-positive energies and negative/non-finite times raise
    ValueError. Incompatible physical units raise UnitConversionError.
    """

    def __init__(
        self,
        loss_model,
        diffusion_coefficient,
        minimum_energy,
        maximum_energy,
        n_energy_points,
    ):
        self.loss_model = loss_model
        self.diffusion_coefficient = diffusion_coefficient

        if not isinstance(minimum_energy, u.Quantity):
            raise TypeError("minimum_energy must be an astropy Quantity.")
        if not isinstance(maximum_energy, u.Quantity):
            raise TypeError("maximum_energy must be an astropy Quantity.")

        self.minimum_energy = minimum_energy.to(u.GeV)
        self.maximum_energy = maximum_energy.to(u.GeV)

        if self.minimum_energy.ndim != 0 or self.maximum_energy.ndim != 0:
            raise ValueError("Energy bounds must be scalar Quantities.")
        if not np.isfinite(self.minimum_energy.value) or self.minimum_energy <= 0 * u.GeV:
            raise ValueError("minimum_energy must be finite and positive.")
        if not np.isfinite(self.maximum_energy.value) or self.maximum_energy <= self.minimum_energy:
            raise ValueError("maximum_energy must be finite and exceed minimum_energy.")
        if isinstance(n_energy_points, (bool, np.bool_)) or not isinstance(
            n_energy_points, (int, np.integer)
        ):
            raise TypeError("n_energy_points must be an integer.")
        if n_energy_points < 10:
            raise ValueError("n_energy_points must be at least 10.")
        self.n_energy_points = int(n_energy_points)

        self.energy_grid = np.geomspace(
            self.minimum_energy.to_value(u.GeV),
            self.maximum_energy.to_value(u.GeV),
            self.n_energy_points,
        ) * u.GeV

        self._build_loss_tables()

    def _build_loss_tables(self):
        """Tabulate cumulative integrals and build log-energy interpolators."""
       
        loss_rate_grid = self.loss_model.loss_rate(self.energy_grid).to(u.GeV / u.yr)
        diffusion_coefficient_grid = self.diffusion_coefficient(self.energy_grid).to(u.pc**2 / u.yr)

        if loss_rate_grid.shape != self.energy_grid.shape:
            raise ValueError("loss_rate must return one value per grid energy.")
        if diffusion_coefficient_grid.shape != self.energy_grid.shape:
            raise ValueError("diffusion_coefficient must return one value per grid energy.")
        if np.any(~np.isfinite(loss_rate_grid.value)) or np.any(loss_rate_grid.value <= 0):
            raise ValueError("loss_rate must be finite and strictly positive.")
        if np.any(~np.isfinite(diffusion_coefficient_grid.value)) or np.any(
            diffusion_coefficient_grid.value < 0
        ):
            raise ValueError("diffusion_coefficient must be finite and non-negative.")

        self.loss_rate_grid = loss_rate_grid
        self.diffusion_coefficient_grid = diffusion_coefficient_grid

        cooling_time_integrand = (1.0 / loss_rate_grid).to(u.yr / u.GeV)
        diffusion_loss_radius2_integrand = (4.0 * diffusion_coefficient_grid / loss_rate_grid).to(u.pc**2 / u.GeV)

        energy_values_GeV = self.energy_grid.to_value(u.GeV)
        log_energy_values_GeV = np.log(energy_values_GeV)

        cooling_time_cumul_values_yr = cumulative_trapezoid(
            cooling_time_integrand.to_value(u.yr / u.GeV) * energy_values_GeV,
            log_energy_values_GeV,
            initial=0.0,
        )
        diffusion_loss_radius2_cumul_values_pc2 = cumulative_trapezoid(
            diffusion_loss_radius2_integrand.to_value(u.pc**2 / u.GeV) * energy_values_GeV,
            log_energy_values_GeV,
            initial=0.0,
        )

        if np.any(~np.isfinite(cooling_time_cumul_values_yr)) or np.any(
            np.diff(cooling_time_cumul_values_yr) <= 0
        ):
            raise ValueError("Cumulative cooling time must be finite and strictly increasing.")
        if np.any(~np.isfinite(diffusion_loss_radius2_cumul_values_pc2)):
            raise ValueError("Cumulative diffusion-loss radius squared must be finite.")

        self.cooling_time_cumul_grid = cooling_time_cumul_values_yr * u.yr
        self.diffusion_loss_radius2_cumul_grid = (diffusion_loss_radius2_cumul_values_pc2 * u.pc**2)

        # Private, unit-free arrays used by the interpolators.
        self._energy_values_GeV = energy_values_GeV
        self._log_energy_values_GeV = log_energy_values_GeV
        self._cooling_time_cumul_values_yr = cooling_time_cumul_values_yr
        self._diffusion_loss_radius2_cumul_values_pc2 = (diffusion_loss_radius2_cumul_values_pc2)

        # Forward interpolators: log(E / GeV) -> cumulative value.
        self._cooling_time_cumul_vs_log_energy_interp = interp1d(
            self._log_energy_values_GeV,
            self._cooling_time_cumul_values_yr,
            kind="linear",
            bounds_error=False,
            fill_value=np.nan,
            assume_sorted=True,
        )
        self._diffusion_loss_radius2_cumul_vs_log_energy_interp = interp1d(
            self._log_energy_values_GeV,
            self._diffusion_loss_radius2_cumul_values_pc2,
            kind="linear",
            bounds_error=False,
            fill_value=np.nan,
            assume_sorted=True,
        )

        # Inverse interpolator: cumulative cooling time [yr] -> log(E / GeV).
        self._log_energy_vs_cooling_time_cumul_interp = interp1d(
            self._cooling_time_cumul_values_yr,
            self._log_energy_values_GeV,
            kind="linear",
            bounds_error=False,
            fill_value=np.nan,
            assume_sorted=True,
        )

    @staticmethod
    def _broadcast_energy_GeV_and_time_yr(electron_energy, time):
        """Validate Quantity inputs and return broadcast GeV/yr float arrays."""
        if not isinstance(electron_energy, u.Quantity):
            raise TypeError("electron_energy must be an astropy Quantity.")
        if not isinstance(time, u.Quantity):
            raise TypeError("time must be an astropy Quantity.")

        energy_GeV, tau_yr = np.broadcast_arrays(
            electron_energy.to_value(u.GeV),
            time.to_value(u.yr),
        )
        if np.any(~np.isfinite(energy_GeV)) or np.any(energy_GeV <= 0):
            raise ValueError("electron_energy must be finite and positive.")
        if np.any(~np.isfinite(tau_yr)) or np.any(tau_yr < 0):
            raise ValueError("time must be finite and non-negative.")
        return energy_GeV, tau_yr

    def _injection_energy_values_GeV(self, energy_GeV, tau_yr):
        """Compute E_tau in GeV from already validated broadcast arrays."""
        cooling_time_E_yr = self._cooling_time_cumul_vs_log_energy_interp(np.log(energy_GeV))
        cooling_time_Etau_yr = cooling_time_E_yr + tau_yr
        
        log_injection_energy_GeV = self._log_energy_vs_cooling_time_cumul_interp(cooling_time_Etau_yr)
        return np.exp(log_injection_energy_GeV)

    def injection_energy(self, electron_energy, time):
        """Return the injection energy E_tau after elapsed time ``time``.

        Parameters
        ----------
        electron_energy : astropy.units.Quantity
            Final energy E; scalar or array-valued, finite and positive.
        time : astropy.units.Quantity
            Elapsed time tau; scalar or array-valued, finite and non-negative.
            The two input shapes must be NumPy-broadcast-compatible.

        Returns
        -------
        astropy.units.Quantity
            Injection energy in GeV, with the broadcast input shape.
            Out-of-table values are NaN.

        Notes
        -----
        Solves T(E_tau) = T(E) + tau by interpolation of T(log E)
        followed by the inverse interpolation log E(T).
        """
        energy_GeV, tau_yr = self._broadcast_energy_GeV_and_time_yr(electron_energy, time)
        return self._injection_energy_values_GeV(energy_GeV, tau_yr) * u.GeV

    def diffusion_loss_radius_squared(self, electron_energy, time):
        """Return the squared diffusion-loss radius r_d**2(E, tau).

        Parameters
        ----------
        electron_energy : astropy.units.Quantity
            Final energy E; scalar or array-valued, finite and positive.
        time : astropy.units.Quantity
            Elapsed time tau; scalar or array-valued, finite and non-negative.
            Inputs must have broadcast-compatible shapes.

        Returns
        -------
        astropy.units.Quantity
            Squared diffusion-loss radius in pc**2, with the broadcast
            input shape. Out-of-table values are NaN.

        Notes
        -----
        Evaluates R2(E_tau) - R2(E) using the interpolator R2(log E).
        """
        energy_GeV, tau_yr = self._broadcast_energy_GeV_and_time_yr(electron_energy, time)
        injection_energy_GeV = self._injection_energy_values_GeV(energy_GeV, tau_yr)

        radius2_E_pc2 = self._diffusion_loss_radius2_cumul_vs_log_energy_interp(
            np.log(energy_GeV)
        )
        radius2_Etau_pc2 = self._diffusion_loss_radius2_cumul_vs_log_energy_interp(
            np.log(injection_energy_GeV)
        )
        return (radius2_Etau_pc2 - radius2_E_pc2) * u.pc**2

    def diffusion_loss_radius(self, electron_energy, time):
        """Return the diffusion-loss radius r_d(E, tau).

        Parameters
        ----------
        electron_energy : astropy.units.Quantity
            Final energy E; scalar or array-valued, finite and positive.
        time : astropy.units.Quantity
            Elapsed time tau; scalar or array-valued, finite and non-negative.
            Inputs must have broadcast-compatible shapes.

        Returns
        -------
        astropy.units.Quantity
            Diffusion-loss radius in pc, with the broadcast input shape.
            Out-of-table values are NaN.
        """
        radius_squared_pc2 = self.diffusion_loss_radius_squared(electron_energy, time).to_value(u.pc**2)
        return np.sqrt(np.maximum(radius_squared_pc2, 0.0)) * u.pc



def main():
    """Compare cooling histories and diffusion-loss radii for representative energies."""
    import matplotlib.pyplot as plt
    from matplotlib.lines import Line2D

    loss_model = ElectronLossModel(
        magnetic_field=3.0 * u.uG,
        gas_density=0.0 / u.cm**3,
        radiation_fields=FANG_RADIATION_FIELDS,
    )

    D0 = 1.0e26 * u.cm**2 / u.s
    E0 = 1.0 * u.GeV
    delta = 1.0 / 2.0

    def diffusion_coefficient(energy):
        return D0 * (energy / E0)**delta

    model = ElectronDiffusionLossModel(
        loss_model=loss_model,
        diffusion_coefficient=diffusion_coefficient,
        minimum_energy=0.1 * u.GeV,
        maximum_energy=1.0e7 * u.GeV,
        n_energy_points=3000,
    )

    energies = np.array([10.0, 100.0, 1.0e3, 1.0e4, 1.0e5]) * u.GeV
    tau = np.geomspace(1.0e1, 1.0e6, 400) * u.yr

    E = energies[:, None]
    t = tau[None, :]

    E_tau = model.injection_energy(E, t)
    r_d = model.diffusion_loss_radius(E, t)
    r_diff = np.sqrt(4.0 * diffusion_coefficient(E) * t).to(u.pc)

    t_max = (0.75 * energies / loss_model.loss_rate(energies)).to(u.yr)
    r_max = np.sqrt(4.0 * diffusion_coefficient(energies) * t_max).to(u.pc)

    fig, axes = plt.subplots(2, 1, figsize=(6, 8), constrained_layout=True)

    for i, energy in enumerate(energies):
        exponent = int(np.log10(energy.to_value(u.GeV)))
        label = rf"$E = 10^{{{exponent}}}\,\mathrm{{GeV}}$"

        line, = axes[0].plot(
            tau.to_value(u.yr),
            E_tau[i].to_value(u.GeV),
            label=label,
        )

        color = line.get_color()

        # Final electron energy
        axes[0].axhline(
            energy.to_value(u.GeV),
            color=color, linestyle=":", linewidth=1, alpha=0.6,
        )

        # Diffusion-loss radius
        axes[1].plot(
            tau.to_value(u.yr),
            r_d[i].to_value(u.pc),
            color=color,
        )

        # Loss-free diffusion radius
        axes[1].plot(
            tau.to_value(u.yr),
            r_diff[i].to_value(u.pc),
            color=color, linestyle="--",
        )

        # Approximate propagation radius at the effective loss time
        axes[1].axhline(
            r_max[i].to_value(u.pc),
            color=color, linestyle=":", linewidth=1.5,
        )

        # Effective loss time on both panels
        for ax in axes:
            ax.axvline(
                t_max[i].to_value(u.yr),
                color=color, linestyle=":", linewidth=1.5, alpha=0.7,
            )

    axes[0].set(
        xlabel=r"Lookback time $\tau$ [yr]",
        ylabel=r"Injection energy $E_\tau$ [GeV]",
        title="Cooling: injection energy",
    )

    axes[1].set(
        xlabel=r"Lookback time $\tau$ [yr]",
        ylabel=r"Propagation radius [pc]",
        title="Diffusion-loss radius",
    )

    for ax in axes:
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.grid(True, which="both", alpha=0.25)

    axes[0].legend()

    axes[1].legend(
        handles=[
            Line2D([], [], color="black", linestyle="-",
                   label=r"$r_d(E,\tau)$"),
            Line2D([], [], color="black", linestyle="--",
                   label=r"$\sqrt{4D(E)\tau}$"),
            Line2D([], [], color="black", linestyle=":",
                   label=r"$\sqrt{4D(E)t_{\max}(E)}$ (horizontal)"),
            Line2D([], [], color="black", linestyle=":",
                   label=r"$t_{\max}(E)$ (vertical)"),
        ],
        loc="best",
    )

    plt.show()

if __name__ == '__main__':
    main()

==> supplemental/plotting_tools.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""Plot images and radial profiles sampled on a polar grid.

Grid convention
---------------
rho : 1D array of radial coordinates (units chosen by the user)
phi : 1D array of azimuthal angles, in radians
image : 2D array with shape (n_rho, n_phi)
    image[i, j] is the quantity sampled at rho[i], phi[j]. Examples include
    gamma-ray surface brightness and line-of-sight-integrated lepton density.

Every plotting function accepts a single 2D image, a list of 2D images, or
an array of shape (n_images, n_rho, n_phi). It creates a new figure with one
panel per image and returns (fig, axes), where axes is always a 2D array.
All labels, units, color choices, and plot scales are specified by the caller.

"""

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from scipy.interpolate import RegularGridInterpolator


def _validate_images(images, rho, phi):
    """Convert the supplied images into a list and check their grid shapes.

    Accept one 2D array, a 3D stack (n_images, n_rho, n_phi), or an iterable
    of 2D arrays. Every image must have shape (len(rho), len(phi)); this is
    important because the first image axis represents radius, not azimuth.
    """
    if isinstance(images, np.ndarray):
        if images.ndim == 2:
            image_list = [images]
        elif images.ndim == 3:
            image_list = list(images)
        else:
            raise ValueError("images must be a 2D image or a 3D stack")
    else:
        image_list = list(images)

    if not image_list:
        raise ValueError("At least one image is required")

    expected_shape = (len(rho), len(phi))
    image_list = [np.asarray(image) for image in image_list]
    for image_index, image in enumerate(image_list):
        if image.shape != expected_shape:
            raise ValueError(
                f"Image {image_index} has shape {image.shape}; "
                f"expected {expected_shape} (n_rho, n_phi)"
            )
    return image_list


def _create_figure(n_images, max_cols, figsize, title, subtitles):
    """Create a figure with one panel per image, arranged row by row.

    The number of columns is min(n_images, max_cols); the number of rows is
    chosen to fit all images. Any extra panels in the last row are hidden.
    The returned axes array always has two dimensions, even for one panel.
    """
    if not isinstance(max_cols, (int, np.integer)) or max_cols < 1:
        raise ValueError("max_cols must be a positive integer")
    if n_images < 1:
        raise ValueError("At least one panel is required")
    if len(subtitles) != n_images:
        raise ValueError("Provide exactly one subtitle per image")

    n_cols = min(n_images, max_cols)
    n_rows = int(np.ceil(n_images / n_cols))
    # figsize specifies the size of each panel, not the whole figure.
    figure_size = (figsize[0] * n_cols, figsize[1] * n_rows)
    fig, axes = plt.subplots(
        n_rows, n_cols, figsize=figure_size, squeeze=False, constrained_layout=True
    )
    fig.suptitle(title)

    # The last row may contain more panels than images.
    for unused_ax in axes.flat[n_images:]:
        unused_ax.set_visible(False)
    return fig, axes


def _cartesian_coordinates(rho, phi):
    """Convert the polar sampling grid into Cartesian plotting coordinates.

    Both returned arrays have shape (n_rho, n_phi) and contain
    x = rho*cos(phi) and y = rho*sin(phi). Their length units are those of rho.
    """
    radius_grid, angle_grid = np.meshgrid(rho, phi, indexing="ij")
    return radius_grid * np.cos(angle_grid), radius_grid * np.sin(angle_grid)


def _color_limits(image, vmin, vmax, norm):
    """Resolve the color limits independently for one image.

    Each limit accepts a fixed number, None (automatic), 'min', or 'max'.
    Additionally, vmin may be ('fraction', f), meaning f times this panel's
    resolved vmax, with 0 < f < 1. This is useful for log-scale maps spanning
    a prescribed number of decades below each image's maximum.

    For logarithmic colors, 'min' selects the smallest positive finite value.
    The returned limits must be ordered and positive for logarithmic scaling.
    """
    if norm not in ('linear', 'log'):
        raise ValueError("norm must be 'linear' or 'log'")
    finite_values = np.asarray(image)[np.isfinite(image)]
    if finite_values.size == 0:
        raise ValueError("Cannot determine color limits without finite image values")

    def resolve(limit):
        if limit == 'min' if isinstance(limit, str) else False:
            values = finite_values[finite_values > 0] if norm == 'log' else finite_values
            if not values.size:
                raise ValueError("Logarithmic colors require positive image values")
            return float(np.min(values))
        if limit == 'max' if isinstance(limit, str) else False:
            return float(np.max(finite_values))
        if isinstance(limit, str):
            raise ValueError("Color limits must be numbers, None, 'min', or 'max'")
        return limit

    image_vmax = resolve(vmax)
    if isinstance(vmin, tuple):
        if len(vmin) != 2 or vmin[0] != 'fraction' or not 0 < vmin[1] < 1:
            raise ValueError("Relative vmin must be ('fraction', f), with 0 < f < 1")
        if image_vmax is None:
            image_vmax = resolve('max')
        image_vmin = vmin[1] * image_vmax
    else:
        image_vmin = resolve(vmin)

    if norm == 'log':
        if image_vmin is not None and image_vmin <= 0:
            raise ValueError("Logarithmic color limits must be positive")
        if image_vmax is not None and image_vmax <= 0:
            raise ValueError("Logarithmic color limits must be positive")
    if image_vmin is not None and image_vmax is not None and image_vmin >= image_vmax:
        raise ValueError("vmin must be smaller than vmax")
    return image_vmin, image_vmax


def _cartesian_image(image, rho, phi, resolution):
    """Interpolate a polar-grid image onto a square Cartesian plotting grid.

    The polar data have shape (n_rho, n_phi), with increasing rho and angles
    sampling a full periodic circle. The returned x/y coordinates are 1D
    Cartesian axes, and the image has shape (resolution, resolution), ordered
    as (y, x) for imshow() and contour(). Bilinear interpolation is performed
    on the original image values, without changing the underlying simulation.
    Points outside the sampled radial domain are masked. Angular samples at
    0 and 2*pi are handled as periodic duplicates.
    """
    if not isinstance(resolution, (int, np.integer)) or resolution < 2:
        raise ValueError("resolution must be an integer >= 2")
    if len(rho) < 2 or len(phi) < 2 or np.any(np.diff(rho) <= 0) or rho[0] < 0:
        raise ValueError("rho must be a nonnegative, strictly increasing grid")

    angles = np.mod(phi, 2 * np.pi)
    order = np.argsort(angles)
    angles = angles[order]
    values = np.asarray(image)[:, order]
    # Remove the duplicate direction if both 0 and 2*pi were sampled.
    keep = np.r_[True, np.diff(angles) > 1e-10]
    angles, values = angles[keep], values[:, keep]
    if len(angles) < 2:
        raise ValueError("phi must contain at least two distinct azimuths")
    angles = np.r_[angles[-1] - 2 * np.pi, angles, angles[0] + 2 * np.pi]
    values = np.concatenate([values[:, -1:], values, values[:, :1]], axis=1)

    extent = rho[-1]
    x = np.linspace(-extent, extent, resolution)
    y = np.linspace(-extent, extent, resolution)
    xx, yy = np.meshgrid(x, y, indexing='xy')
    rr = np.hypot(xx, yy)
    aa = np.mod(np.arctan2(yy, xx), 2 * np.pi)
    interpolator = RegularGridInterpolator(
        (rho, angles), values, method='linear', bounds_error=False, fill_value=np.nan
    )
    cartesian_image = interpolator(np.column_stack((rr.ravel(), aa.ravel()))).reshape(rr.shape)
    return x, y, np.ma.masked_invalid(cartesian_image)


def plot_image_map(images, rho, phi, title, subtitles, max_cols, figsize,
                   xlabel, ylabel, colorbar_label, cmap, norm, vmin, vmax,
                   resolution=400):
    """Display each polar-grid image as a Cartesian color map.

    Images follow the module convention (n_rho, n_phi). The coordinates are
    interpolated onto a regular Cartesian grid for smooth visualization,
    with equal x/y aspect ratio. One panel and colorbar are created per image.

    Parameters
    ----------
    images : 2D array, list of 2D arrays, or 3D array
        One or more images sampled at (rho, phi).
    rho, phi : 1D arrays
        Radial grid (user-selected units) and angular grid (radians).
    title : str
        Title above the complete figure.
    subtitles : sequence of str
        One panel title per image, in image order.
    max_cols : int
        Maximum number of panels in each row.
    figsize : tuple
        Width and height of EACH panel in inches; total figure size scales with the panel grid.
    xlabel, ylabel : str
        Cartesian axis labels, including any desired units.
    colorbar_label : str
        Colorbar quantity and units, common to all panels.
    cmap : str or matplotlib colormap
        Colormap used for the image values.
    norm : {'linear', 'log'}
        How values between vmin and vmax map to colors. 'log' requires
        positive values for the displayed range.
    vmin, vmax : float, None, or {'min', 'max'}
        Colorbar limits. A number gives a fixed limit shared by all panels;
        None lets Matplotlib choose from each image. 'min' or 'max' selects
        that image's minimum or maximum finite value independently for each
        panel. For norm='log', 'min' selects the smallest positive value.
        Additionally, vmin=('fraction', f) sets the lower limit to f times
        that panel's vmax (0 < f < 1).

    resolution : int
        Number of pixels along each Cartesian axis for map visualization.
        The original polar-grid data are not modified.

    Returns
    -------
    fig : matplotlib.figure.Figure
        Newly created figure.
    axes : 2D numpy.ndarray of matplotlib.axes.Axes
        Panels arranged in rows; unused panels, if any, are hidden.
    """
    rho = np.asarray(rho)
    phi = np.asarray(phi)
    image_list = _validate_images(images, rho, phi)
    fig, axes = _create_figure(len(image_list), max_cols, figsize, title, subtitles)

    for image_index, (ax, image) in enumerate(zip(axes.flat, image_list)):
        
        image_vmin, image_vmax = _color_limits(image, vmin, vmax, norm)
        x, y, cartesian_image = _cartesian_image(image, rho, phi, resolution)
        
        cmap_plot = plt.get_cmap(cmap).copy()
        cmap_plot.set_bad(cmap_plot(0.0))
        
        color_mesh = ax.imshow(
            cartesian_image, origin='lower', extent=(x[0], x[-1], y[0], y[-1]),
            cmap=cmap_plot, norm=norm, vmin=image_vmin, vmax=image_vmax,
            interpolation='bilinear', aspect='equal'
        )
        fig.colorbar(color_mesh, ax=ax, label=colorbar_label)
        ax.set(xlabel=xlabel, ylabel=ylabel, title=subtitles[image_index])
        ax.set_aspect("equal")
    return fig, axes


def plot_image_contours(images, rho, phi, title, subtitles, max_cols, figsize,
                        xlabel, ylabel, colorbar_label, cmap, norm, vmin, vmax,
                        contour_levels, contour_colors, contour_linewidths,
                        contour_labels, resolution=400):
    """Display polar-grid images as Cartesian color maps with contour lines.

    The underlying color map uses `norm` ('linear' or 'log') and the limits
    `vmin`, `vmax`, exactly as in plot_image_map(). Contour levels refer to
    the *original image values*, not to normalized color values. Thus a
    logarithmic color map does not automatically produce logarithmically
    spaced contours: supply an explicit sequence of levels if needed.

    Parameters
    ----------
    images : 2D array, list of 2D arrays, or 3D array
        Images of shape (n_rho, n_phi), sampled on the same grid.
    rho, phi : 1D arrays
        Radial coordinates (user-selected units) and angles (radians).
    title, subtitles : str, sequence of str
        Figure title and one panel title per image.
    max_cols : int
        Maximum number of panels per row.
    figsize : tuple
        Width and height of EACH panel in inches; total figure size scales with the panel grid.
    xlabel, ylabel, colorbar_label : str
        Axis and colorbar labels, with units chosen by the caller.
    cmap : str or matplotlib colormap
        Colormap for the underlying images.
    norm : {'linear', 'log'}
        Color scaling; 'log' requires positive color-scale values.
    vmin, vmax : float, None, or {'min', 'max'}
        Colorbar limits. A number gives a fixed limit; None allows Matplotlib
        to choose automatically per image. 'min' and 'max' use the finite
        extrema of each individual image (positive minimum for log colors).
        Additionally, vmin=('fraction', f) sets the lower limit to f times
        that panel's vmax (0 < f < 1). These limits do not change contours.
    contour_levels : int or sequence of float
        Number of automatically selected contour levels, or exact values
        at which to draw contours.
    contour_colors : color or sequence of colors
        Colors used for contour lines, passed to ax.contour().
    contour_linewidths : float or sequence of float
        Contour line widths, passed to ax.contour().
    contour_labels : bool
        Whether to print contour values along the lines.

    resolution : int
        Number of pixels along each Cartesian axis for map visualization.
        The original polar-grid data are not modified.

    Returns
    -------
    fig : matplotlib.figure.Figure
        Newly created figure, with a separate colorbar per image.
    axes : 2D numpy.ndarray of matplotlib.axes.Axes
        Panel axes; any unused panels are hidden.
    """
    rho = np.asarray(rho)
    phi = np.asarray(phi)
    image_list = _validate_images(images, rho, phi)
    fig, axes = _create_figure(len(image_list), max_cols, figsize, title, subtitles)

    for image_index, (ax, image) in enumerate(zip(axes.flat, image_list)):
    
        image_vmin, image_vmax = _color_limits(image, vmin, vmax, norm)
        x, y, cartesian_image = _cartesian_image(image, rho, phi, resolution)
    
        cmap_plot = plt.get_cmap(cmap).copy()
        cmap_plot.set_bad(cmap_plot(0.0))
    
        color_mesh = ax.imshow(
            cartesian_image, origin='lower', extent=(x[0], x[-1], y[0], y[-1]),
            cmap=cmap_plot, norm=norm, vmin=image_vmin, vmax=image_vmax,
            interpolation='bilinear', aspect='equal'
        )
        fig.colorbar(color_mesh, ax=ax, label=colorbar_label)
    
        if isinstance(contour_levels, tuple) and contour_levels[0] == "fraction":
            fractions = np.asarray(contour_levels[1], dtype=float)
            levels = fractions * np.max(cartesian_image.compressed())
            label_format = {
                level: f"{fraction:g}"
                for level, fraction in zip(levels, fractions)
            }
        else:
            levels = contour_levels
            label_format = "%1.2g"
    
        contour_set = ax.contour(
            x, y, cartesian_image, levels=levels,
            colors=contour_colors, linewidths=contour_linewidths
        )
        if contour_labels:
            ax.clabel(contour_set, inline=True, fmt=label_format)
    
        ax.set(xlabel=xlabel, ylabel=ylabel, title=subtitles[image_index])
        ax.set_aspect("equal")
    
    return fig, axes


def plot_radial_profiles(images, rho, phi, phi_values, title, subtitles,
                         max_cols, figsize, xlabel, ylabel, colors,
                         linewidth, linestyle, xscale, yscale):
    """Plot radial cuts through each image at specified azimuthal angles.

    Each image produces one panel. Within that panel, one curve is drawn
    for each requested angle in `phi_values`. Because the images are sampled
    on a discrete angular grid, the function selects the nearest available
    angle rather than interpolating. Angular differences are computed modulo
    2*pi, so angles near 0 and 2*pi are treated as neighbors. The legend
    shows the *selected grid angles* in degrees, not the requested values.

    Parameters
    ----------
    images : 2D array, list of 2D arrays, or 3D array
        Images of shape (n_rho, n_phi).
    rho, phi : 1D arrays
        Radial grid (user-selected units) and angular grid (radians).
    phi_values : scalar or sequence of float
        Requested profile directions, in radians.
    title, subtitles : str, sequence of str
        Figure title and one panel title per image.
    max_cols : int
        Maximum number of panels per row.
    figsize : tuple
        Width and height of EACH panel in inches; total figure size scales with the panel grid.
    xlabel, ylabel : str
        Labels of the radial coordinate and plotted quantity, including units.
    colors : sequence of colors
        Exactly one line color per requested angle; the same color is used
        for that angle across all panels.
    linewidth : float
        Width of each profile line.
    linestyle : str
        Matplotlib line style used for all profiles.
    xscale, yscale : str
        Matplotlib axis scales, for example 'linear' or 'log'.

    Returns
    -------
    fig : matplotlib.figure.Figure
        Newly created figure.
    axes : 2D numpy.ndarray of matplotlib.axes.Axes
        Panel axes; any unused panels are hidden.
    """
    rho = np.asarray(rho)
    phi = np.asarray(phi)
    image_list = _validate_images(images, rho, phi)
    requested_angles = np.atleast_1d(phi_values)
    if len(colors) != len(requested_angles):
        raise ValueError("Provide one color per requested azimuth")

    fig, axes = _create_figure(len(image_list), max_cols, figsize, title, subtitles)
    for image_index, (ax, image) in enumerate(zip(axes.flat, image_list)):
        for angle_index, requested_angle in enumerate(requested_angles):
            # Wrapped angular difference handles the 0 / 2*pi boundary.
            angular_distance = np.abs(np.angle(np.exp(1j * (phi - requested_angle))))
            phi_index = np.argmin(angular_distance)
            ax.plot(
                rho, image[:, phi_index], color=colors[angle_index],
                linewidth=linewidth, linestyle=linestyle,
                label=rf"$\phi={np.degrees(phi[phi_index]):g}^\circ$"
            )
        ax.set(xlabel=xlabel, ylabel=ylabel, title=subtitles[image_index])
        ax.set_xscale(xscale)
        ax.set_yscale(yscale)
        ax.legend()
    return fig, axes




def plot_comparison_radial_profiles(images, rho, phi, phi_values,
                                    approximation_labels, energy_labels,
                                    title, max_cols, figsize, xlabel, ylabel,
                                    colors, linestyles, linewidth, xscale, yscale):
    """Compare radial profiles from different approximations at several energies.

    Each panel corresponds to one energy slice. Within a panel, each selected
    azimuth has its own color, while each approximation has its own line style.
    Thus curves with the same color correspond to the same direction, and
    curves with the same line style correspond to the same calculation.

    Two separate legends are displayed for the entire figure: a compact
    legend at the upper right identifying approximations by line style,
    and a horizontal legend below the panels identifying azimuths by color.
    No legends are repeated within individual panels.

    Parameters
    ----------
    images : array or nested list
        Shape (n_energy, n_approximations, n_rho, n_phi). The first index
        selects the energy panel, the second selects the approximation, and
        the last two select the polar-grid coordinates. All calculations
        must be sampled on the same (rho, phi) grid.
    rho, phi : 1D arrays
        Radial coordinates (in units chosen by the user) and azimuths
        (radians). The image shape must be (len(rho), len(phi)).
    phi_values : sequence of float
        Azimuths to compare, in radians. Each profile uses the nearest
        sampled angle in `phi`, accounting for periodicity at 0 and 2*pi.
    approximation_labels : sequence of str
        Names of the calculations, in the order of the second image axis.
    energy_labels : sequence of str
        Panel titles, in the order of the first image axis; may include
        energy values and units.
    title : str
        Overall figure title.
    max_cols : int
        Maximum number of panels per row.
    figsize : tuple
        Width and height of EACH panel in inches. The total figure size
        scales with the number of rows and columns.
    xlabel, ylabel : str
        Axis labels, including any desired physical units.
    colors : sequence of colors
        One color for each requested azimuth, in `phi_values` order.
        The same color is used for that azimuth in every panel.
    linestyles : sequence of str
        One Matplotlib line style per approximation, in label order.
        The same style is used for that approximation in every panel.
    linewidth : float or sequence of float
        Either a single linewidth for every curve or one linewidth per
        approximation, in the same order as approximation_labels.
    xscale, yscale : str
        Matplotlib axis scales, e.g. 'linear' or 'log'.

    Returns
    -------
    fig : matplotlib.figure.Figure
        Newly created figure with one panel per energy and two shared legends.
    axes : 2D numpy.ndarray of matplotlib.axes.Axes
        Panel axes; unused panels in the last row are hidden.
    """
    from matplotlib.lines import Line2D

    rho = np.asarray(rho)
    phi = np.asarray(phi)
    images = np.asarray(images)
    requested_angles = np.atleast_1d(phi_values)

    if images.ndim != 4:
        raise ValueError(
            "images must have shape (n_energy, n_approximations, n_rho, n_phi)"
        )

    n_energy, n_approximations, n_rho, n_phi = images.shape

    if n_energy == 0 or not 2 <= n_approximations <= 3:
        raise ValueError(
            "Provide at least one energy and two or three approximations"
        )
    if (n_rho, n_phi) != (len(rho), len(phi)):
        raise ValueError(
            "The last two image dimensions must match (len(rho), len(phi))"
        )
    if len(approximation_labels) != n_approximations:
        raise ValueError("Provide one label per approximation")
    if len(energy_labels) != n_energy:
        raise ValueError("Provide one label per energy")
    if len(colors) != len(requested_angles) or len(requested_angles) == 0:
        raise ValueError("Provide one color per requested azimuth")
    if len(linestyles) != n_approximations:
        raise ValueError("Provide one line style per approximation")

    # Accept one linewidth for all curves or one per approximation.
    if np.isscalar(linewidth):
        linewidths = [linewidth] * n_approximations
    else:
        linewidths = list(linewidth)
        if len(linewidths) != n_approximations:
            raise ValueError("Provide one linewidth per approximation")

    # Determine the nearest sampled azimuth once for all energy panels.
    phi_indices = []
    for requested_angle in requested_angles:
        angular_distance = np.abs(
            np.angle(np.exp(1j * (phi - requested_angle)))
        )
        phi_indices.append(np.argmin(angular_distance))

    fig, axes = _create_figure(
        n_energy, max_cols, figsize, title, energy_labels
    )

    # Plot radial profiles without individual curve legends.
    for energy_index, ax in enumerate(axes.flat[:n_energy]):
        for angle_index, phi_index in enumerate(phi_indices):
            for approximation_index in range(n_approximations):
                ax.plot(
                    rho,
                    images[energy_index, approximation_index, :, phi_index],
                    color=colors[angle_index],
                    linestyle=linestyles[approximation_index],
                    linewidth=linewidths[approximation_index],
                )

        ax.set(xlabel=xlabel, ylabel=ylabel, title=energy_labels[energy_index])
        ax.set_xscale(xscale)
        ax.set_yscale(yscale)

    # Legend for approximations: line styles only.
    approximation_handles = [
        Line2D(
            [0], [0],
            color="black",
            linestyle=linestyles[i],
            linewidth=linewidths[i],
            label=approximation_labels[i],
        )
        for i in range(n_approximations)
    ]

    fig.legend(
        handles=approximation_handles,
        loc="outside upper right",
        ncol=1,
        fontsize="small",
        frameon=True,
    )

    # Legend for azimuths: colors only.
    angle_handles = [
        Line2D(
            [0], [0],
            color=colors[i],
            linestyle="-",
            linewidth=2,
            label=rf"$\phi={np.degrees(phi[phi_index]):g}^\circ$",
        )
        for i, phi_index in enumerate(phi_indices)
    ]

    fig.legend(
        handles=angle_handles,
        loc="outside lower center",
        ncol=len(angle_handles),
        fontsize="small",
        frameon=True,
    )

    return fig, axes




def plot_comparison_radial_profiles_difference(
        images, rho, phi, phi_values, approximation_labels, energy_labels,
        title, max_cols, figsize, xlabel, ylabel, colors, linestyles,
        linewidth, xscale, yscale, min_fraction):
    """Plot relative differences between approximations and an exact solution.

    Each panel corresponds to one energy. The relative difference is defined as

        epsilon = Sigma_approximation / Sigma_exact - 1.

    The first approximation in `images` is treated as the exact reference and
    is not plotted. Each requested azimuth has its own color, while each
    non-reference approximation has its own line style.

    Two figure-wide legends identify the approximations (upper right) and
    azimuths (below the panels). A horizontal line marks zero difference.

    Relative differences are masked wherever the exact density falls below
    `min_fraction` times its maximum over the full (rho, phi) grid at that
    energy. This avoids emphasizing relative errors in very faint regions.

    Parameters
    ----------
    images : array or nested list
        Shape (n_energy, n_approximations, n_rho, n_phi).
        The first approximation must be the exact reference solution.
        Subsequent approximations are compared against it.
    rho, phi : 1D arrays
        Radial coordinates and azimuths in radians. The last two dimensions
        of images must match (len(rho), len(phi)).
    phi_values : sequence of float
        Requested azimuths in radians. The nearest sampled angles are used,
        accounting for periodicity at 0 and 2*pi.
    approximation_labels : sequence of str
        Names of all approximations, including the exact reference, in the
        order of the second image axis.
    energy_labels : sequence of str
        One panel title per energy.
    title : str
        Overall figure title.
    max_cols : int
        Maximum number of panels per row.
    figsize : tuple
        Width and height of EACH panel in inches.
    xlabel, ylabel : str
        Axis labels, including any desired units.
    colors : sequence of colors
        One color per requested azimuth.
    linestyles : sequence of str
        One line style per approximation, including the reference.
        The reference style is unused.
    linewidth : float or sequence of float
        A single linewidth or one linewidth per approximation, including
        the reference.
    xscale, yscale : str
        Matplotlib axis scales. A linear y-axis is generally appropriate
        because epsilon may be negative.
    min_fraction : float
        Minimum reference density relative to the maximum at each energy.
        Points below this threshold, or with nonpositive reference density,
        are masked. Set to 0 to retain all points with positive reference
        density.

    Returns
    -------
    fig : matplotlib.figure.Figure
        Figure containing the relative-difference profiles.
    axes : 2D numpy.ndarray of matplotlib.axes.Axes
        Panel axes, including any unused hidden panels.
    """
    
    rho = np.asarray(rho)
    phi = np.asarray(phi)
    images = np.asarray(images)
    requested_angles = np.atleast_1d(phi_values)

    if images.ndim != 4:
        raise ValueError(
            "images must have shape (n_energy, n_approximations, n_rho, n_phi)"
        )

    n_energy, n_approximations, n_rho, n_phi = images.shape

    if n_energy == 0 or n_approximations < 2:
        raise ValueError("Provide at least one energy and two approximations")
    if (n_rho, n_phi) != (len(rho), len(phi)):
        raise ValueError(
            "The last two image dimensions must match (len(rho), len(phi))"
        )
    if len(approximation_labels) != n_approximations:
        raise ValueError("Provide one label per approximation")
    if len(energy_labels) != n_energy:
        raise ValueError("Provide one label per energy")
    if len(colors) != len(requested_angles) or len(requested_angles) == 0:
        raise ValueError("Provide one color per requested azimuth")
    if len(linestyles) != n_approximations:
        raise ValueError("Provide one line style per approximation")
    if not 0 <= min_fraction < 1:
        raise ValueError("min_fraction must satisfy 0 <= min_fraction < 1")

    if np.isscalar(linewidth):
        linewidths = [linewidth] * n_approximations
    else:
        linewidths = list(linewidth)
        if len(linewidths) != n_approximations:
            raise ValueError("Provide one linewidth per approximation")

    # Select the nearest sampled azimuths.
    phi_indices = []
    for requested_angle in requested_angles:
        angular_distance = np.abs(
            np.angle(np.exp(1j * (phi - requested_angle)))
        )
        phi_indices.append(np.argmin(angular_distance))

    fig, axes = _create_figure(
        n_energy, max_cols, figsize, title, energy_labels
    )

    for energy_index, ax in enumerate(axes.flat[:n_energy]):

        reference = images[energy_index, 0]
        reference_max = np.nanmax(reference)
        threshold = min_fraction * reference_max

        for angle_index, phi_index in enumerate(phi_indices):

            exact_profile = reference[:, phi_index]

            valid = (
                np.isfinite(exact_profile)
                & (exact_profile > 0)
                & (exact_profile >= threshold)
            )

            for approximation_index in range(1, n_approximations):

                approximate_profile = images[
                    energy_index, approximation_index, :, phi_index
                ]

                difference = np.full(exact_profile.shape, np.nan, dtype=float)

                np.divide(
                    approximate_profile,
                    exact_profile,
                    out=difference,
                    where=valid & np.isfinite(approximate_profile),
                )
                difference[valid & np.isfinite(approximate_profile)] -= 1.0

                ax.plot(
                    rho,
                    difference,
                    color=colors[angle_index],
                    linestyle=linestyles[approximation_index],
                    linewidth=linewidths[approximation_index],
                )

        ax.axhline(0, color="gray", linestyle="-", linewidth=0.8)
        ax.set(xlabel=xlabel, ylabel=ylabel, title=energy_labels[energy_index])
        ax.set_xscale(xscale)
        ax.set_yscale(yscale)

    # Legend for approximations: exclude the exact reference.
    approximation_handles = [
        Line2D(
            [0], [0],
            color="black",
            linestyle=linestyles[i],
            linewidth=linewidths[i],
            label=approximation_labels[i],
        )
        for i in range(1, n_approximations)
    ]

    fig.legend(
        handles=approximation_handles,
        loc="outside upper right",
        ncol=1,
        fontsize="small",
        frameon=True,
    )

    # Legend for azimuths.
    angle_handles = [
        Line2D(
            [0], [0],
            color=colors[i],
            linestyle="-",
            linewidth=2,
            label=rf"$\phi={np.degrees(phi[phi_index]):g}^\circ$",
        )
        for i, phi_index in enumerate(phi_indices)
    ]

    fig.legend(
        handles=angle_handles,
        loc="outside lower center",
        ncol=len(angle_handles),
        fontsize="small",
        frameon=True,
    )

    return fig, axes



==> supplemental/projected_lepton_density.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

"""
Line-of-sight-integrated lepton density from a moving point source.

This module models the distribution of electrons and positrons continuously
released by a moving pulsar, subsequently propagating through the interstellar
medium (ISM) under the effects of spatial diffusion and radiative energy losses.

The ProjectedLeptonDensity class computes the lepton number density integrated
along the line of sight (LOS), as a function of projected sky position and
particle energy.

Physical assumptions
--------------------
The calculation assumes that:

    - The diffusion coefficient depends only on particle energy and is
      spatially uniform.

    - The target radiation fields responsible for inverse Compton scattering
      (ICS) and the magnetic field responsible for synchrotron losses are
      spatially uniform.

These assumptions ensure that the radiative production kernel for ICS
gamma-ray emission is independent of position. Consequently, the integration
over particle energy and the integration along the LOS can be interchanged.

The gamma-ray surface brightness can therefore be computed directly from
the projected lepton density, without explicitly reconstructing the full
three-dimensional particle distribution.


General geometry
----------------
We consider a pulsar moving with constant velocity v_vec and having a current age t_age.

Throughout the following, the suffix '_vec' denotes a vector, while '_hat' denotes a unit vector.

We introduce the lookback time:

    tau = t_age - t

where t is the injection time measured from the pulsar birth.

The current pulsar position (t = t_age) is chosen as the origin of the
coordinate system. Its position at an earlier time t is therefore:

    x_psr_vec(t) = v_vec * (t - t_age)
                 = -v_vec * tau

The observer is located at x_obs_vec.

A position on the plane of the sky, defined as the plane passing through
the current pulsar position and perpendicular to the observer-pulsar
direction, is denoted by x_perp_vec.

A line of sight connects the observer to a point x_perp_vec on this plane.
Its direction is given by the unit vector:

    n_hat = (x_perp_vec - x_obs_vec) / |x_perp_vec - x_obs_vec|

A position along this LOS, parametrized by the distance s from the
observer, is:

    x_los_vec(s) = x_obs_vec + s * n_hat

We also introduce the auxiliary vector:

    a_vec(tau) = x_obs_vec + v_vec * tau

which allows us to express the squared separation between a point along
the LOS and the pulsar position at the injection time as:

    |x_los_vec - x_psr_vec|^2 = |a_vec + s * n_hat|^2

Defining:

    a_n = dot(a_vec, n_hat)

we obtain:

    |a_vec + s * n_hat|^2 = (s + a_n)^2 + a^2 - a_n^2

where a^2 = |a_vec|^2.

This decomposition allows the LOS integration to be performed analytically,
leaving only the integration over the injection history.

The main geometrical quantities are therefore:

    Pulsar position:
        x_psr_vec = -v_vec * tau

    Observer position:
        x_obs_vec

    Position on the plane of the sky:
        x_perp_vec

    LOS direction:
        n_hat = (x_perp_vec - x_obs_vec) / |x_perp_vec - x_obs_vec|

    Position along the LOS:
        x_los_vec = x_obs_vec + s * n_hat

    Auxiliary vector:
        a_vec = x_obs_vec + v_vec * tau

    Projection of a_vec along the LOS:
        a_n = dot(a_vec, n_hat)

    Squared separation perpendicular to the LOS:
        a^2 - a_n^2


Adopted coordinate system
-------------------------
Without loss of generality, we adopt a Cartesian coordinate system with
unit vectors (e_x, e_y, e_z), such that:

    - The pulsar moves along the x-axis with signed velocity v.

    - The observer lies on the positive z-axis, at distance d from the
      current pulsar position.

    - Positions on the plane of the sky are expressed using cylindrical
      coordinates (rho, phi).

The relevant vectors are:

    x_psr_vec = -v * tau * e_x

    x_obs_vec = d * e_z

    x_perp_vec = rho * cos(phi) * e_x + rho * sin(phi) * e_y

The LOS direction is:

    n_hat = [rho * cos(phi) * e_x + rho * sin(phi) * e_y - d * e_z] / sqrt(rho^2 + d^2)

The auxiliary vector becomes:

    a_vec = v * tau * e_x + d * e_z

Its signed projection along the LOS is:

    a_n = (rho * v * tau * cos(phi) - d^2) / sqrt(rho^2 + d^2)

The squared separation perpendicular to the LOS is:

    a^2 - a_n^2 = d^2 / (rho^2 + d^2) * [
        rho^2 + (v * tau)^2 + 2 * rho * v * tau * cos(phi)
        + (rho^2 / d^2) * (v * tau)^2 * sin(phi)^2
    ]

This expression is evaluated directly to avoid numerical cancellation
that could arise from subtracting a_n^2 from a^2.


Projected lepton density models
-------------------------------
The ProjectedLeptonDensity class implements three models, corresponding
to different levels of approximation.

1. projected_density_exact()

    Exact LOS integration for a source at finite observer distance.

    This model retains:

        - The full observer-source geometry.
        - An arbitrary time-dependent injection spectrum.
        - Energy-dependent diffusion.
        - Radiative energy losses.

    The LOS integration is performed analytically, while the remaining
    integration over lookback time tau is evaluated numerically.

    No distant-source approximation is introduced.
    
    The projected density is:

        Sigma(rho, phi, E) = integral d tau [
            A(E, tau) / (2* pi * r_d^2)
            * exp(-(a^2 - an^2)^2 / r_d^2)
            * erfc(an/d)
        ]

    where:

        a^2 - a_n^2 = d^2 / (rho^2 + d^2) * [
            rho^2 + (v * tau)^2 + 2 * rho * v * tau * cos(phi)
            + (rho^2 / d^2) * (v * tau)^2 * sin(phi)^2

        A(E, tau) = q(E_tau, tau) * b(E_tau) / b(E)

    and r_d is the diffusion-loss radius.


2. projected_density_far_field()

    Distant-source approximation to the LOS-integrated lepton density.

    This model assumes:

        rho << d
        |v| * tau << d

    Under these conditions, the LOS direction is approximately parallel
    to the observer-source direction, and the complementary error function
    appearing in the exact expression is approximated by its limiting
    value of 2.

    The projected density becomes:

        Sigma(rho, phi, E) = integral d tau [
            A(E, tau) / (pi * r_d^2)
            * exp(-R_perp^2 / r_d^2)
        ]

    where:

        R_perp^2 = rho^2 + (v * tau)^2 + 2 * rho * v * tau * cos(phi)

        A(E, tau) = q(E_tau, tau) * b(E_tau) / b(E)

    and r_d is the diffusion-loss radius.

    The full injection history, energy-dependent diffusion, and radiative
    energy losses are retained.

    The integration over tau is performed numerically.


3. projected_density_analytic()

    Analytical approximation for a distant source with constant luminosity
    and a simplified treatment of radiative losses.

    As in the far-field model, this approximation assumes:

        rho << d
        |v| * tau << d

    In addition, the injection spectrum is assumed to be independent of
    time, and energy losses are treated approximately by introducing an
    energy-dependent maximum propagation time:

        tau_max(E) = min[t_age, 0.75 * tau_loss(E)]

    where:

        tau_loss(E) = E / b(E)

    For propagation times smaller than tau_max(E), the particle energy
    and diffusion-loss radius are approximated as:

        E_tau ~ E

        r_d^2(E, tau) ~ 4 * D(E) * tau

    The projected density is then approximated by:

        Sigma(rho, phi, E) ~ A_E / (4 * pi * D(E))
            * exp[-rho * v * cos(phi) / (2 * D(E))]
            * integral_0^tau_max(E) (d tau / tau)
              exp[-rho^2 / (4 * D(E) * tau)
                  - v^2 * tau / (4 * D(E))]

    with A_E = q(E, 0).

    Unlike the previous two models, this method does not numerically
    integrate over the injection history.

    The remaining time integral is evaluated using an analytical approximation
    expressed in terms of modified Bessel and error functions. This provides
    a continuous approximation to the finite-time solution without numerical
    time integration.
    
    A dedicated approximation is given for v=0.

Array conventions
-----------------
Energy-dependent and time-dependent quantities are evaluated on a common
two-dimensional grid with shape:

    (n_energy, n_tau)

The energy and lookback-time grids are explicitly broadcast to this
shape once and reused throughout the calculation.

Sky positions are evaluated pixel by pixel.

All three methods return the projected lepton density with shape:

    (n_rho, n_phi, n_energy)

The energy axis is the last axis and is contiguous in memory, allowing
efficient extraction of individual pixel spectra for subsequent gamma-ray
emission calculations with NAIMA.

The projected lepton density has units:

    1 / (GeV * pc^2)

For the exact and far-field models, the numerical time integration is
performed on a logarithmic grid starting at tau_min >0 provided by the user, rather than
tau = 0. This introduces a finite lower integration cutoff.
If no value is provided the default is 1 yr.

In addition, to prevent non-finite behaviour close to rho = 0, we introduce a rho_min
provided by the user or default to 0.1 pc.

The analytical model uses its own energy-dependent propagation-time
cutoff tau_max(E) and does not use the numerical time grid.
"""

from __future__ import annotations
import warnings

import numpy as np
from scipy.special import erfc, ndtr, k0e, exp1

from astropy import units as u

import lepton_energy_losses as DIFF_LOSS


class ProjectedLeptonDensity:
    """Projected electron/positron distribution from a moving source.

    Parameters
    ----------
    energy_lepton : astropy.units.Quantity
        Strictly increasing positive 1D lepton-energy grid.
        
    radius_sky : astropy.units.Quantity
        Nonnegative 1D projected radial grid (length, not angle).
        
    azimuth_sky : astropy.units.Quantity
        Finite 1D azimuth grid.
        
    loss_model : ElectronLossModel
        Provides positive ``loss_rate(E) = -dE/dt``.
        
    diffusion_coefficient : callable
        ``D(E)`` as a Quantity with units of length squared / time.
        
        Must preserve the shape of array-valued energy inputs.
    injection_spectrum : callable
        ``q(E_inj, tau)`` as a Quantity with units 1/(energy*time).
        ``tau`` is lookback time (not time since pulsar birth).
        Must preserve the shape of the supplied equal-shaped grids.
        
    source_distance, source_age, source_velocity : astropy.units.Quantity
        Positive distance, positive age, and signed velocity
        along +x, respectively.
    
    tau_min : astropy.units.Quantity, optional
        Minimum lookback time for numerical integration. Default: 1 yr.
        Must be positive and smaller than source_age.
    
    rho_min : astropy.units.Quantity, optional
        Positive projected radius used in place of rho=0. By default,
        min(0.1 pc, one tenth of the smallest positive radius) is used.

    Notes
    -----
    For the exact and far-field methods, a logarithmic lookback-time grid
    from tau_min to source age approximates the integral from 0 to source age.
    The (energy, time) arrays are explicitly broadcast ONCE and reused
    in every numerical calculation. Invalid injection energies outside
    the diffusion-loss table are assigned zero contribution.

    The analytic method instead integrates from 0 to tau_max(E) by using
    closed-form/asymptotic expressions; it does not use the time grid.
    Its injection is approximated as time independent, q(E, 0), and its
    cooling time as E / b(E), with tau_max = min(age, 0.75*E/b(E)).

    The ideal point-source surface density is singular at rho=0;
    zero-radius entries are replaced by rho_min. This numerical
    regularization does not substitute for finite-pixel averaging.
    
    """

    _MIN_TIME_YR = 1.0                 # default min integration time
    _MIN_TIME_POINTS = 100             # minimum number of time-integration points
    _TIME_POINTS_PER_DECADE = 10.0     # number of points per decade in integration
    _ANALYTIC_LOSS_TIME_FACTOR = 0.75 
    _MIN_RHO_PC = 0.1                  # default upper bound for zero-radius replacement
    

    def __init__(
        self,
        energy_lepton,
        radius_sky,
        azimuth_sky,
        loss_model,
        diffusion_coefficient,
        injection_spectrum,
        source_distance,
        source_age,
        source_velocity,
        tau_min=None,
        rho_min=None,
    ):
        self.energy_lepton = self._check_vector(energy_lepton, u.GeV, "energy_lepton")
        self.radius_sky = self._check_vector(radius_sky, u.pc, "radius_sky")
        self.azimuth_sky = self._check_vector(azimuth_sky, u.rad, "azimuth_sky")
        
        self.source_distance = self._check_scalar(source_distance, u.pc, "source_distance")
        self.source_age = self._check_scalar(source_age, u.yr, "source_age")
        self.source_velocity = self._check_scalar(source_velocity, u.pc / u.yr, "source_velocity")

        if np.any(self.energy_lepton <= 0 * u.GeV):
            raise ValueError("energy_lepton must contain positive energies.")
        if np.any(np.diff(self.energy_lepton.to_value(u.GeV)) <= 0):
            raise ValueError("energy_lepton must be strictly increasing.")
        if np.any(self.radius_sky < 0.0 * u.pc):
            raise ValueError("radius_sky must be nonnegative.")
        if self.source_distance <= 0.0 * u.pc:
            raise ValueError("source_distance must be positive.")
        
        self.tau_min = (
            self._MIN_TIME_YR * u.yr if tau_min is None
            else self._check_scalar(tau_min, u.yr, "tau_min")
        )
        if self.tau_min <= 0 * u.yr or self.tau_min >= self.source_age:
            raise ValueError("tau_min must be positive and smaller than source_age.")

        self.rho_min = (
            None if rho_min is None
            else self._check_scalar(rho_min, u.pc, "rho_min")
        )
        if self.rho_min is not None and self.rho_min <= 0 * u.pc:
            raise ValueError("rho_min must be positive.")

        self.loss_model = loss_model
        self.diffusion_coefficient = diffusion_coefficient
        self.injection_spectrum = injection_spectrum


        # unit-stripped quantities for fast calculation
        
        self.E_GeV_vec = self.energy_lepton.to_value(u.GeV)
        
        self.rho_pc_vec = self.radius_sky.to_value(u.pc)
        if np.any(self.rho_pc_vec == 0.0):
            rho_positive = self.rho_pc_vec[self.rho_pc_vec > 0.0]
            if rho_positive.size == 0 and self.rho_min is None:
                raise ValueError("At least one positive radius or an explicit rho_min is required.")

            replacement_pc = (
                self.rho_min.to_value(u.pc) if self.rho_min is not None
                else min(self._MIN_RHO_PC, np.min(rho_positive) / 10.0)
            )
            self.rho_pc_vec[self.rho_pc_vec == 0.0] = replacement_pc

            warnings.warn(f"rho=0 replaced by rho={replacement_pc:g} pc.", RuntimeWarning)
            
        self.phi_rad_vec = self.azimuth_sky.to_value(u.rad)
        self.d_pc = self.source_distance.to_value(u.pc)
        self.age_yr = self.source_age.to_value(u.yr)
        self.v_pc_yr = self.source_velocity.to_value(u.pc / u.yr)

        self.diffusion_loss = DIFF_LOSS.ElectronDiffusionLossModel(
            loss_model=self.loss_model,
            diffusion_coefficient=self.diffusion_coefficient,
            minimum_energy=0.1 * self.energy_lepton[0],
            maximum_energy=10.0 * self.energy_lepton[-1],
            n_energy_points=max(10, 10 * self.energy_lepton.size),
        )

        self._build_time_grid()
        self._build_energy_time_grid()
        self._precompute_energy_time_quantities()

    @staticmethod
    def _check_vector(value, unit, name):
        if not isinstance(value, u.Quantity):
            raise TypeError(f"{name} must be an astropy Quantity.")
        result = value.to(unit)
        if result.ndim != 1 or result.size == 0:
            raise ValueError(f"{name} must be a nonempty one-dimensional Quantity.")
        if not np.all(np.isfinite(result.value)):
            raise ValueError(f"{name} must be finite.")
        return result

    @staticmethod
    def _check_scalar(value, unit, name):
        if not isinstance(value, u.Quantity):
            raise TypeError(f"{name} must be an astropy Quantity.")
        result = value.to(unit)
        if result.ndim != 0 or not np.isfinite(result.value):
            raise ValueError(f"{name} must be a finite scalar Quantity.")
        return result
    
    def _build_time_grid(self):
        """Build the logarithmic lookback-time grid for numerical methods."""

        tau_min = self.tau_min.to_value(u.yr)

        decades = np.log10(self.age_yr / tau_min)
        n_tau = max(self._MIN_TIME_POINTS, int(np.ceil(self._TIME_POINTS_PER_DECADE * decades)) + 1)

        self.tau_yr_vec = np.geomspace(tau_min, self.age_yr, n_tau)
        self.log_tau_vec = np.log(self.tau_yr_vec)

    def _build_energy_time_grid(self):
        """Create equal-shaped, C-contiguous energy and time arrays once."""
        self.E_GeV_grid, self.tau_yr_grid = np.broadcast_arrays(
            self.E_GeV_vec[:, None],
            self.tau_yr_vec[None, :]
        )

    def _precompute_energy_time_quantities(self):
        """Cache r_d**2 and q(E_tau,tau)*b(E_tau)/(b(E)*r_d**2).

        Arrays have shape (n_energy, n_tau). Invalid cooling cells are
        assigned zero prefactor and a harmless unit denominator.
        """
        
        Etau_GeV = self.diffusion_loss.injection_energy(self.E_GeV_grid * u.GeV, self.tau_yr_grid * u.yr).to_value(u.GeV)
        rd2_pc2 = self.diffusion_loss.diffusion_loss_radius_squared(self.E_GeV_grid * u.GeV, self.tau_yr_grid * u.yr).to_value(u.pc**2)

        valid = np.isfinite(Etau_GeV) & np.isfinite(rd2_pc2) & (rd2_pc2 > 0.0)
        Etau_GeV_safe = np.where(valid, Etau_GeV, self.E_GeV_grid)

        q = self.injection_spectrum(Etau_GeV_safe * u.GeV, self.tau_yr_grid * u.yr).to_value(1 / (u.GeV * u.yr))
        b_E = self.loss_model.loss_rate(self.E_GeV_grid * u.GeV).to_value(u.GeV / u.yr)
        b_Etau = self.loss_model.loss_rate(Etau_GeV_safe * u.GeV).to_value(u.GeV / u.yr)

        self.valid_energy_time_grid = valid  # this will eventually select the points that contain a valid Etau
        self.rd2_pc2_grid = np.where(valid, rd2_pc2, 1.0)

        self.q_times_b_over_rd2_grid = np.zeros_like(rd2_pc2)
        self.q_times_b_over_rd2_grid[valid] = q[valid] * (b_Etau[valid] / b_E[valid]) / rd2_pc2[valid]
        
        self.q_times_b_grid = np.zeros_like(rd2_pc2)
        self.q_times_b_grid[valid] = q[valid] * b_Etau[valid] / b_E[valid]
    

    def _geometry_exact(self, rho_pc, phi_rad):
        """Return signed LOS distance and transverse separation squared.

        Both outputs have shape (n_energy, n_tau). The transverse
        separation is calculated directly to avoid cancellation.
        """
        vt = self.v_pc_yr * self.tau_yr_grid
        rho2 = rho_pc**2
        d2 = self.d_pc**2
        cos_phi = np.cos(phi_rad)
        sin_phi = np.sin(phi_rad)

        an = (rho_pc * cos_phi * vt - d2) / np.sqrt(rho2 + d2)
        
        a2_minus_an2 = d2 / (rho2 + d2) * (
            (rho_pc + vt * cos_phi)**2
            + (vt * sin_phi)**2
            + (rho2 / d2) * (vt * sin_phi)**2
        )
        return an, np.maximum(a2_minus_an2, 0.0)

    def _geometry_far_field(self, rho_pc, phi_rad):
        """Return transverse separation squared on the full (E,tau) grid."""
        vt = self.v_pc_yr * self.tau_yr_grid
        rho2 = rho_pc**2
        cos_phi = np.cos(phi_rad)
        return rho2 + vt**2 +2.0*rho_pc*vt*cos_phi

    def _integrate_over_time(self, exact):
        """Integrate the exact or far-field kernel over lookback time."""
        sigma = np.empty(
            (self.rho_pc_vec.size, self.phi_rad_vec.size, self.E_GeV_vec.size),
            dtype=float,
            order="C", 
        )
        rd2 = self.rd2_pc2_grid
        prefactor = self.q_times_b_over_rd2_grid
        
        for i, rho in enumerate(self.rho_pc_vec):
            for j, phi in enumerate(self.phi_rad_vec):
                if exact:
                    an, a2_minus_an2 = self._geometry_exact(rho, phi)
                    kernel = np.exp(-a2_minus_an2 / rd2) * erfc(an / np.sqrt(rd2))
                    integrand = prefactor * kernel / (2.0 * np.pi)
                else:
                    a2_minus_an2 = self._geometry_far_field(rho, phi)
                    integrand = prefactor * np.exp(-a2_minus_an2 / rd2) / np.pi

                sigma[i, j, :] = np.trapezoid(
                    integrand * self.tau_yr_grid,
                    x=self.log_tau_vec,
                    axis=-1,
                )
        return sigma / (u.GeV * u.pc**2)
    
    def equilibrium_spectrum(self, approximation="exact"):
        """Return the spatially integrated lepton spectrum dN/dE [GeV^-1].
    
        The exact and far-field models share the same injection/cooling history.
        The analytical approximation uses q(E, 0) * tau_max(E).
        """
    
        if approximation in ("exact", "far_field"):
            spectrum = np.trapezoid(
                self.q_times_b_grid * self.tau_yr_vec,
                x=self.log_tau_vec,
                axis=-1,
        )
    
        elif approximation in ("analytic", "approximate", "simplified"):
            _, q_E, tau_max_E = self._analytic_energy_quantities()
            spectrum = q_E * tau_max_E
    
        else:
            raise ValueError("Unknown approximation: choose 'exact', 'far_field', or 'analytic'.")
    
        return spectrum / u.GeV
    

    def projected_density_exact(self):
        """Full finite-distance LOS solution, with energy losses.

        Returns
        -------
        astropy.units.Quantity
            Sigma(rho,phi,E), shape (n_rho,n_phi,n_energy),
            in 1/(GeV pc**2).
        """
        return self._integrate_over_time(exact=True)

    def projected_density_far_field(self):
        """Distant-observer LOS solution, with energy losses.

        Assumes source extent and displacement are small compared with
        observer distance, so the LOS integral extends effectively
        from -infinity to +infinity.
        """
        return self._integrate_over_time(exact=False)
    
    
    def _analytic_energy_quantities(self):
        """Compute energy-dependent quantities for the analytical approximation."""
        D_E = self.diffusion_coefficient(self.energy_lepton).to_value(u.pc**2 / u.yr)
        b_E = self.loss_model.loss_rate(self.energy_lepton).to_value(u.GeV / u.yr)
        q_E = self.injection_spectrum(self.energy_lepton, np.zeros_like(self.E_GeV_vec) * u.yr).to_value(1 / (u.GeV * u.yr))

        tau_max_E = np.minimum(self.age_yr, self._ANALYTIC_LOSS_TIME_FACTOR * self.E_GeV_vec / b_E)

        return D_E, q_E, tau_max_E


    def projected_density_analytic(self):
        """Analytical approximation for constant injection.

        Assumes 
            tau_max(E) = min(age, 0.75 E/b(E)),
            E_tau ~= E,
            r_d**2 ~= 4 D(E) tau,
            q(E,tau) ~= q(E,0).

        The remaining time integral is approximated analytically using
        modified Bessel and error functions, without numerical integration.

        Returns
        -------
        astropy.units.Quantity
            Sigma(rho,phi,E), shape (n_rho,n_phi,n_energy),
            in 1/(GeV pc**2).
        """
        D_E, q_E, tau_max_E = self._analytic_energy_quantities()
        sigma = np.empty(
            (self.rho_pc_vec.size, self.phi_rad_vec.size, self.E_GeV_vec.size),
            dtype=float, order="C",
        )

        v = abs(self.v_pc_yr)
        spectral = q_E / (4.0 * np.pi * D_E)

        for i, rho in enumerate(self.rho_pc_vec):
            tau_D = rho**2 / (4.0 * D_E)
            
            Xmax = tau_max_E/tau_D

            if v == 0.0:
                radial_integral = exp1(1.0/Xmax)
            else:
                tau_v = rho/v
                a = tau_v/tau_D
                wa = 2.0 * k0e(2.0/a) / np.sqrt(np.pi)
                log_ratio_Xmax = np.log(Xmax/a)

                # I(Xmax, a)=  K0(2/a) * [1 + erf(ln(Xmax/a) / wa)]
                # 
                # for numerical stability we use
                # 
                # 1) k0e(z) = e^z * k0(z)
                # 2) ndtr(z) = 0.5* (1+erf(z/sqrt(2)))
                
                radial_integral = (
                    np.exp(-2.0/a) * k0e(2/a)
                    * 2.0 * ndtr(np.sqrt(2.0) * log_ratio_Xmax / wa)
                )

            for j, phi in enumerate(self.phi_rad_vec):
                directional = np.exp(
                    -rho * self.v_pc_yr * np.cos(phi) / (2.0 * D_E)
                )
                sigma[i, j, :] = spectral * directional * radial_integral

        return sigma / (u.GeV * u.pc**2)


    def projected_density_simplified(self):
        """Alias for :meth:`projected_density_analytic`.

        Retained for users of the earlier class interface. No numerical
        time integration is performed.
        """
        return self.projected_density_analytic()



       
    


